Ces\`aro convergence of the high-order WKB method and its applications to black-hole overtones and long-lived modes

We develop a fully automatic Mathematica implementation of the black-hole WKB method at very high orders based on the Bender-Wu algorithm, which in principle is limited only by memory and computational time, and show that when pushed to sufficiently high order and improved by diagonal Pad\'e approximants the method becomes efficient for two regimes which are usually regarded as difficult for the standard low-order WKB treatment: the first several overtones with n>l and the very long-lived quasinormal modes of massive fields. At the same time, we show that this efficiency has a nontrivial limitation: for black-hole metrics belonging to the non-moderate class, especially when higher coefficients of the near-horizon parametrization become large, the WKB sequence may exhibit an apparent convergence to values which are nevertheless far from the accurate quasinormal frequencies. Thus, numerical stabilization of the WKB output alone is not always a sufficient criterion of correctness. However, we observe that although the WKB method with diagonal or near-diagonal Pad\'e approximants does not exhibit monotonic convergence order by order, the corresponding Ces\`aro means become monotonically convergent once a sufficiently high WKB order is reached. This behavior may serve as an internal WKB criterion for the convergence of the method.

==> anc/BenderWuWKB.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



BeginPackage["BenderWuWKB`"];


(*Check if the package BenderWu.m is loaded and try to find it if it is not*)
If[!StringQ[BenderWu`BenderWu::usage],
Quiet[
Check[
Import["BenderWu.m"],Print["Cannot find the package \!\(\*ButtonBox[\"BenderWu.m\",BaseStyle->\"Hyperlink\",ButtonData->{URL[\"https://library.wolfram.com/infocenter/mathsource/9479/\"], None},ButtonNote->\"Click to download the package using your browser.\"]\) by Tin Sulejmanpasic and Mithat \[CapitalUDoubleDot]nsal."];
Exit[]
](*End Check*)
](*End Quiet*)
];


(*Turn off Monitor for the parallel computations.*)
SetOptions[BenderWu`BenderWu,Monitor->False];
DistributeDefinitions["BenderWu`"];
(*Turn on Monitor for the computations with the current kernel.*)
SetOptions[BenderWu`BenderWu,Monitor->True];


Unprotect[PrecisePotentialPeak,FindHorizons,ListOfRealRoots,WKBOrdersList,WynnAlgorithm,WKBOrdersWynn,WKBOrdersEWynn,WKBOrdersWynnDiagonal,WKBOrdersWynnAll,WKBOrdersPadefication,PadeAverage,SetValueAccuracy,ValueAccuracyFromList,CesaroMean];
Clear[PrecisePotentialPeak,FindHorizons,ListOfRealRoots,WKBOrdersList,WynnAlgorithm,WKBOrdersWynn,WKBOrdersEWynn,WKBOrdersWynnDiagonal,WKBOrdersWynnAll,WKBOrdersPadefication,PadeAverage,SetValueAccuracy,ValueAccuracyFromList,CesaroMean];
Begin["`Private`"];


ListOfRealRoots::usage="ListOfRealRoots solves equation with NSolve and returns the list real roots.";
ListOfRealRoots::norealroots="No real roots found.";
ListOfRealRoots[eq_Equal,R_,opt:OptionsPattern[]]:=With[{sol=Quiet[NSolve[eq,R,Reals,opt]]},
If[ListQ[sol],
Cases[R/.sol,_?(PossibleZeroQ[#//Im]&)]//Re,
Message[ListOfRealRoots::norealroots];{}
]
];
ListOfRealRoots[eq_Equal,R_,{left_,right_},opt:OptionsPattern[]]:=With[{sol=Quiet[NSolve[eq&&left<=R<=right,R,Reals,opt]]},
If[ListQ[sol],
Cases[R/.sol,_?(PossibleZeroQ[#//Im]&&left<=Re[#]<=right&)]//Re,
Message[ListOfRealRoots::norealroots];{}
]
];


FindHorizons::noeventhorizon="No event horizon found.";
FindHorizons::norealroots="No real roots for the lapse function found.";
FindHorizons::usage="FindHorizons[lapse function, radial coordinate] finds the largest real root of the lapse function for which the corresponding Hawking temperature is nonnegative and returns this root (the event horizon) together with the next larger root (the cosmological horizon), or infinity if no cosmological horizon found.";
FindHorizons[Lapse_,R_,opt:OptionsPattern[]]:=With[{roots=ListOfRealRoots[Lapse==0,R,opt]//Sort[#,#1<#2&]&},
If[ListQ[roots]&&Length[roots]>0,
(*If something goes wrong then the region is also wrong!*)
With[{valf=Quiet[Map[Check[Lapse/.{R->Mean[#]},-1]&,Partition[Append[roots,Last[roots]*3],2,1]]]},
(*Before the event horizon the function should be positive so that the Hawking temperature is nonnegative*)
With[{positives=Position[valf,_?Positive]},
If[ListQ[positives]&&Length[positives]>0,
Part[Append[roots,\[Infinity]],positives//Last//Last//{#,#+1}&],
Message[FindHorizons::noeventhorizon];
{-\[Infinity],First[roots]}
]
]
],
Message[FindHorizons::norealroots];
Null
]
];


PrecisePotentialPeak::noextreme="No extreme point found with NSolve.";
GetMaximumExtremum::usage="GetFunctionMaximum finds the maximum value among extrema of the function and returns the point and the value.";
GetMaximumExtremum[U_,dU_,R_,bound___,opt:OptionsPattern[]]:=With[{Extrema=Quiet[ListOfRealRoots[dU==0,R,bound,opt]]},
If[ListQ[Extrema]&&Length[Extrema]>0,Map[{#,U/.R->#}&,Extrema]//Sort[#,#1[[2]]<#2[[2]]&]&//Last,Message[PrecisePotentialPeak::noextreme];
{}
]
];


PrecisePotentialPeak::usage="PrecisePotentialPeak[effective potential, lapse function, radial coordinate, precision] returns the position of the effective potential peak, which is determined using FindRoot with given precision.";
PrecisePotentialPeak[U_,F_,R_,prec_/;prec>0,opt:OptionsPattern[]]:=With[{dU=D[U,R],interval=FindHorizons[F,R,opt]},
With[{peak=GetMaximumExtremum[U,dU,R,interval,opt]},
If[ListQ[peak]&&Length[peak]>0,FindRoot[dU==0,{R,peak//First//SetPrecision[#,prec]&},WorkingPrecision->prec],
(*In case of error we try to determine the peak with an initial guess - the result might be wrong.*)
If[ListQ[interval]&&First[interval]>0,FindRoot[dU==0,{R,(3First[interval])/2//SetPrecision[#,prec]&},WorkingPrecision->prec]]]
]
];


WKBOrdersList::usage="WKBOrdersList[list of derivatives, overtone] calculates numerically the WKB orders for the given overtone and list of the derivatives of the effective potential in its maximum.\nWKBOrdersList[order, potential, blackening factor, point of maximum, overtone] calculates the list of derivative of the potential required by the WKB formula of the given order.";
WKBOrdersList::notextremepoint="Ignored the nonzero first derivative of the effective potential `1`.";
WKBOrdersList[Utortoise_List,\[Nu]_Integer:0]:=With[{Nmax=Length[Utortoise]-1},
With[{BWdata=-2BenderWu`BenderWu[-(1/2)Dot[Drop[Utortoise,2],Range[2,Nmax]//x$^#/#!&],x$,\[Nu],Nmax/2-1,Output->"Energy"]},
If[!PossibleZeroQ[Utortoise[[2]]],Message[WKBOrdersList::notextremepoint,ToString[Utortoise[[2]],InputForm]]];
If[ListQ[BWdata],Prepend[BWdata,Utortoise//First],{}]
]/;EvenQ[Nmax]&&Nmax>=2
]/;\[Nu]>=0;
WKBOrdersList[o_Integer/;o>0,U_,F_:1,{r_Rule},\[Nu]_Integer/;\[Nu]>=0,precision_/;precision>0]:=WKBOrdersList[o,U,F,MapAt[SetPrecision[#,precision]&,r,2],\[Nu]];
WKBOrdersList[o_Integer/;o>0,U_,F_:1,{r_Rule},\[Nu]_Integer:0]:=WKBOrdersList[o,U,F,r,\[Nu]]/;\[Nu]>=0;
WKBOrdersList[o_Integer/;o>0,U_,F_:1,r_Rule,\[Nu]_Integer/;\[Nu]>=0,precision_/;precision>0]:=WKBOrdersList[o,U,F,MapAt[SetPrecision[#,precision]&,r,2],\[Nu]];
WKBOrdersList[o_Integer/;o>0,U_,F_:1,r_Rule,\[Nu]_Integer:0]:=With[{Nmax=2*o,subs=MapAt[Plus[#,x$]&,r,2]},
With[{UExpansion=Series[U/.subs,{x$,0,Nmax}],FExpansion=Series[F/.subs,{x$,0,Nmax-1}]},
With[{Utortoise=NestList[FExpansion D[#,x$]&,UExpansion,Nmax]},
WKBOrdersList[Utortoise//Normal//ReplaceAll[#,x$->0]&,\[Nu]]
]
]
]/;\[Nu]>=0;


(*Returns list of the symbols in the expression*)
GetSymbols[expr_]:=Cases[Level[expr,-1],s_Symbol/;!NumericQ[s]]//Union;
WKBOrdersList::varundetermined="Unable to determine the coordinate. The following variables are found: `1`.";
WKBOrdersList[o_Integer/;o>0,U_,F_,\[Nu]_Integer/;\[Nu]>=0,precision_/;precision>0,opt:OptionsPattern[]]:=With[{vars=GetSymbols[{U,F}]},
If[Length[vars]!=1,Message[WKBOrdersList::varundetermined,vars//ToString];{},
WKBOrdersList[o,U,F,PrecisePotentialPeak[U,F,vars//First,precision,opt],\[Nu]]
]
];


WynnAlgorithm::usage="WynnAlgorithm applies the Wynn epsilon algorithm to the list.";
WynnAlgorithm[{}]:={};
WynnAlgorithm[seq_List]:=With[{n=Length[seq]},
Last/@NestList[{#//Last,Rest[#//First//Most]+1/Differences[#//Last]}&,{ConstantArray[0,n+1],seq},n-1]
];


WKBOrdersWynn::usage="WKBOrdersWynn uses WKBOrdersList output to produce all the diagonal (for even orders) and superdiagonal (for odd orders) Pad\[EAcute] approximants using the fast Wynn epsilon algorithm.";
WKBOrdersWynn[L:{__List}]:=WKBOrdersWynn/@L;
WKBOrdersWynn[orders_List]:=orders*(I^Range[0,Length[orders]-1])//Accumulate//WynnAlgorithm//Riffle[Part[#//Most,Span[1,All,2],2],Part[#,Span[3,All,2],1]]&//Sqrt;
WKBOrdersEWynn::usage="WKBOrdersEWynn uses WKBOrdersList output to produce all the diagonal (for even orders) and subdiagonal (for odd orders) Pad\[EAcute] approximants using the fast Wynn epsilon algorithm.";
WKBOrdersEWynn[L:{__List}]:=WKBOrdersEWynn/@L;
WKBOrdersEWynn[orders_List]:=Prepend[orders*(I^Range[0,Length[orders]-1])//Accumulate,0]//WynnAlgorithm//Riffle[Part[#,Span[3,All,2],1],Part[#//Most,Span[3,All,2],2]]&//Sqrt;
WKBOrdersWynnDiagonal::usage="WKBOrdersWynnDiagonal uses WKBOrdersList output to produce all the diagonal (for even orders) Pad\[EAcute] approximants using the fast Wynn epsilon algorithm.";
WKBOrdersWynnDiagonal[L:{__List}]:=WKBOrdersWynnDiagonal/@L;
WKBOrdersWynnDiagonal[orders_List]:=orders*(I^Range[0,Length[orders]-1])//Accumulate//WynnAlgorithm//Part[#,Span[3,All,2],1]&//Sqrt;


(*Calculates series coefficients of Series[1/FromDigits[Reverse[orders],z]*)
ReciprocalSeriesCoefficients[{___?PossibleZeroQ,i_/;!PossibleZeroQ[i],rest___}]:=With[{a=-{rest}/i},
Nest[Prepend[#,Part[a,Span[1,#//Length]].#]&,{1/i},Length[a]]//Reverse
];
WKBOrdersWynnAll::usage="WKBOrdersWynnAll uses WKBOrdersList output to produce all the Pad\[EAcute] approximants using the fast Wynn epsilon algorithm.";
WKBOrdersWynnAll[orders_List]:=With[{olen=Length[orders]-1},With[{ordersi=orders*(I^Range[0,olen])},
With[{dataup=ordersi//Accumulate//WynnAlgorithm//Sqrt,datadown=If[olen>=0&&!PossibleZeroQ[orders//First],Drop[ordersi//ReciprocalSeriesCoefficients//Accumulate,1]//WynnAlgorithm//1/Sqrt[#]&,ConstantArray[Indeterminate,{olen,olen}]]},
Table[Join[Table[dataup[[p+1,o-p+1]],{p,0,o,2}],Table[datadown[[p,o-p+1]],{p,1,o,2}]//Reverse],{o,olen}]
]
]];


WKBOrdersPadefication::usage="WKBOrdersPadefication uses WKBOrdersList output to produce the Pad\[EAcute] approximants. By default calculates all subdiagonal (for odd orders) and diagonal (for even orders) Pad\[EAcute] approximants.\nUse WKBOrdersPadefication[orders,command] to specify the output data:\nWKBOrdersPadefication[orders,\"last\"] returns only the last value (equivalent to WKBOrdersPadefication[orders]//Last).\nWKBOrdersPadefication[orders,\"diagonal\"] returns only the diagonal approximants for even orders.\nWKBOrdersPadefication[orders,\"subdiagonal\"] returns only the subdiagonal approximants for odd orders.\nWKBOrdersPadefication[orders,{m,n}] returns a particular Pad\[EAcute] approximant.\nWKBOrdersPadefication[orders,{{m1,n1},{m2,n2},...}] produces a list of the particular approximants.\nWKBOrdersPadefication[orders,\"approximants\"] calculates all the approximants for the highest-order.\nWKBOrdersPadefication[orders,\"all\"] calculates all the approximants for each order.";
WKBOrdersPadefication::unknowncommand="`1` command in WKBOrdersPadefication is undefined";


WKBOrdersPadefication[L:{__List},p___]:=Map[WKBOrdersPadefication[#,p]&,L];
WKBOrdersPadefication[orders_List,p___]:=With[{len=orders//Length},
WKBOrdersPadefication[Dot[orders,x$^Range[0,len-1]],x$,p]/;len>0
];


PadeToFrequency[v_PadeApproximant,var_]:=Indeterminate;
PadeToFrequency[v_,var_]:=v/.var->I;
WKBOrdersPadefication[poly_,var_,{m_Integer/;m>=0,n_Integer/;n>=0}]:=Sqrt[PadeToFrequency[Quiet[PadeApproximant[poly,{var,0,{m,n}}],PadeApproximant::degnum],var]]/;PolynomialQ[poly,var];
WKBOrdersPadefication[poly_,var_,list:{__List}]:=Map[WKBOrdersPadefication[poly,var,#]&,list]/;PolynomialQ[poly,var];


WKBOrdersPadefication[poly_,var_,o__?(IntegerQ[#]&&#>0&)]:=WKBOrdersPadefication[poly,var,Map[{Floor[#/2],Ceiling[#/2]}&,{o}]]/;PolynomialQ[poly,var];
WKBOrdersPadefication[poly_,var_]:=WKBOrdersPadefication[poly,var,Sequence@@Range[Print[];Exponent[poly,var]]]/;PolynomialQ[poly,var];
WKBOrdersPadefication[poly_,var_,"diagonal"]:=WKBOrdersPadefication[poly,var,Sequence@@Range[2,Exponent[poly,var],2]]/;PolynomialQ[poly,var];
WKBOrdersPadefication[poly_,var_,"subdiagonal"]:=WKBOrdersPadefication[poly,var,Sequence@@Range[1,Exponent[poly,var],2]]/;PolynomialQ[poly,var];
WKBOrdersPadefication[poly_,var_,"last"]:=Last[WKBOrdersPadefication[poly,var,Exponent[poly,var]]]/;PolynomialQ[poly,var];
WKBOrdersPadefication[poly_,var_,"approximants"]:=WKBOrdersPadefication[poly,var,Exponent[poly,var]//{Range[#,0,-1],Range[0,#,1]}&//Transpose]/;PolynomialQ[poly,var];
WKBOrdersPadefication[poly_,var_,"all"]:=WKBOrdersPadefication[poly,var,Map[Transpose[{Range[#,0,-1],Range[0,#,1]}]&,Exponent[poly,var]//Range]]/;PolynomialQ[poly,var];
WKBOrdersPadefication[poly_,var_,c__]:=Message[WKBOrdersPadefication::unknowncommand,Riffle[ToString/@{c},","]//StringJoin]/;PolynomialQ[poly,var];


PadeAverage::usage="Averages values obtained using different Pad\[EAcute] approximants and estimates the order of error.";
SelectWKBValues[L:{__?NumericQ}]:=L[[#]]&/@Join[#,#+1]&[Ordering[Rest[L]/Most[L]-1//Abs,IntegerPart[(Length[L]+1)/3]]];
CalcWKBMean[L:{__?NumericQ}]:=Mean[L]//{#,Abs[L-#]^2//Mean//Sqrt}&;
PadeAverage[L:{__List}]:=PadeAverage/@L;
PadeAverage[L:{__?NumericQ}]:=L//Cases[#,_?NumericQ]&//DeleteCases[#,_?PossibleZeroQ]&//If[Length[#]>1,#//SelectWKBValues//CalcWKBMean,L]&;


SetValueAccuracy::usage="SetValueAccuracy[v,a] sets accuracy for the numerical value v which corresponds to the absolute error given by a.";
SetValueAccuracy[L:{__List}]:=SetValueAccuracy/@L;
SetValueAccuracy[v_?NumericQ,a_/;a>=0]:=If[Quiet[a*10^Accuracy[v],General::indet]//NumericQ[#]&&#>1&,SetAccuracy[v,-Log10[a]],v];
SetValueAccuracy[{v_?NumericQ,a_/;a>=0}]:=SetValueAccuracy[v,a];


ValueAccuracyFromList::usage="ValueAccuracyFromList[list of numericlal estimations] returns the mean value with the accuracy corresponding to the set of estimations.";
ValueAccuracyFromList[L:{___List}]:=ValueAccuracyFromList/@L;
ValueAccuracyFromList[est__?NumericQ]:={est}//ValueAccuracyFromList;
ValueAccuracyFromList[est:{__?NumericQ}]:=With[{r=est//Re,i=est//Im},
With[{maxr=r//Max,maxi=i//Max,minr=r//Min,mini=i//Min},
SetValueAccuracy[(maxr+minr)/2,maxr-minr]+SetValueAccuracy[(maxi+mini)/2,maxi-mini]I]];


CesaroMean::usage="CesaroMean calculates the Ces\[AGrave]ro means of a list.";
CesaroMean[L:{__List}]:=CesaroMean/@L;
CesaroMean[list_List]:=Accumulate[list]/Range[list//Length];


End[];
Protect[PrecisePotentialPeak,FindHorizons,ListOfRealRoots,WKBOrdersList,WynnAlgorithm,WKBOrdersWynn,WKBOrdersEWynn,WKBOrdersWynnDiagonal,WKBOrdersWynnAll,WKBOrdersPadefication,PadeAverage,SetValueAccuracy,ValueAccuracyFromList,CesaroMean];
EndPackage[];


==> anc/WKBpackagedetails.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    287478,       6845]
NotebookOptionsPosition[    274210,       6624]
NotebookOutlinePosition[    274779,       6644]
CellTagsIndexPosition[    274736,       6641]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{"\"\<BenderWuWKB.m\>\"", ",", 
    RowBox[{"Path", "\[Rule]", 
     RowBox[{"Prepend", "[", 
      RowBox[{"$Path", ",", 
       RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}]}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.982675410543245*^9, 3.982675424353297*^9}, {
   3.98267548467858*^9, 3.982675581672829*^9}, {3.9826756605773315`*^9, 
   3.9826756891807685`*^9}, {3.984062590113763*^9, 3.984062597767562*^9}, 
   3.9863596107606344`*^9, {3.986359864402543*^9, 3.9863598654948606`*^9}, {
   3.986359922679179*^9, 3.986359924042342*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d09ff04e-2d2d-410c-a59d-a5662f05775b"],

Cell["\<\
The effective potential for the Schwarzschild-de Sitter black hole is V[r]:
s==-2 corresponds to the even (scalar) channel of gravitaional perturbations.
s==2 corresponds to the odd (scalar) channel of gravitaional perturbations. \
This potential has the same quasinormal spectrum as for the even channel.
s==1 is for the electromagnetic perturbations.
s==0 gives the effective potential of the massive scalar field.
s==\[PlusMinus]1/2 gives two (isospectral) potentials for the massless Dirac \
field.\
\>", "Text",
 CellChangeTimes->{{3.473875984359375*^9, 3.473876044828125*^9}, {
  3.473879697984375*^9, 3.473879717109375*^9}, {3.764935041302519*^9, 
  3.7649350449907303`*^9}, {3.97224316395914*^9, 3.972243167164857*^9}, {
  3.972243203829235*^9, 3.972243204047944*^9}, {3.972254472351405*^9, 
  3.9722544725713644`*^9}, {3.9784533354637403`*^9, 3.9784536268408213`*^9}, {
  3.9866224524489193`*^9, 
  3.9866224550555587`*^9}},ExpressionUUID->"9cd8cd26-a956-48d6-8013-\
a7065b8c24b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "r_", "]"}], "=", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", "M"}], "r"], "-", 
     FractionBox[
      RowBox[{"\[CapitalLambda]", " ", 
       SuperscriptBox["r", "2"]}], "3"]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"f", "[", "r", "]"}], 
    RowBox[{"Piecewise", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"72", " ", 
             SuperscriptBox["M", "3"]}], "+", 
            RowBox[{"6", " ", "M", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
                SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", "\[ScriptL]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
                SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["M", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"3", " ", "\[ScriptL]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[ScriptL]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", "\[CapitalLambda]"}]}], 
              ")"}]}]}], 
           RowBox[{
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M"}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
                  SuperscriptBox["\[ScriptL]", "2"]}], ")"}]}]}], ")"}], 
             "2"]}]], ",", 
          RowBox[{"s", "\[Equal]", 
           RowBox[{"-", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"\[ScriptL]", 
             RowBox[{"(", 
              RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}], 
            SuperscriptBox["r", "2"]], "-", 
           FractionBox[
            RowBox[{"6", " ", "M"}], 
            SuperscriptBox["r", "3"]]}], ",", 
          RowBox[{"s", "\[Equal]", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[ScriptL]", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "2"], 
            SuperscriptBox["r", "2"]], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ScriptL]", "+", 
              RowBox[{"1", "/", "2"}]}], 
             RowBox[{
              SuperscriptBox["r", "2"], 
              SqrtBox[
               RowBox[{"f", "[", "r", "]"}]]}]], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"3", "M"}], "r"], "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"s", "\[Equal]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[ScriptL]", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "2"], 
            SuperscriptBox["r", "2"]], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ScriptL]", "+", 
              RowBox[{"1", "/", "2"}]}], 
             RowBox[{
              SuperscriptBox["r", "2"], 
              SqrtBox[
               RowBox[{"f", "[", "r", "]"}]]}]], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"3", "M"}], "r"], "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"s", "\[Equal]", 
           FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ScriptL]", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}], 
        SuperscriptBox["r", "2"]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["s", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"f", "'"}], "[", "r", "]"}], "r"]}], ")"}]}]}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.47387591825*^9, 3.47387596796875*^9}, {
   3.473879867859375*^9, 3.473879879953125*^9}, {3.9722428443653946`*^9, 
   3.9722428782829533`*^9}, 3.972243024739951*^9, {3.9722430817040925`*^9, 
   3.972243105758623*^9}, {3.9723262123179235`*^9, 3.972326253184696*^9}, {
   3.972326324196925*^9, 3.9723264644912233`*^9}, {3.972326649461331*^9, 
   3.9723266570472536`*^9}, {3.972326974038378*^9, 3.972327040407956*^9}, 
   3.972327116475628*^9, {3.986622458061743*^9, 3.986622480092755*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"032675b2-6984-4a85-b8e9-13d6a1479eb3"],

Cell[CellGroupData[{

Cell["Position of effective potential peak", "Section",
 CellChangeTimes->{{3.98649188522904*^9, 3.9864919579794545`*^9}, {
  3.986491989073411*^9, 3.986492010260852*^9}, {3.9864934443698044`*^9, 
  3.9864934520256786`*^9}, {3.9866229026011004`*^9, 
  3.986622911814875*^9}},ExpressionUUID->"9efda4e9-0716-4b76-8ffe-\
b6f538a26b43"],

Cell["\<\
By default WKBOrdersList determines the position of the effective potential \
peak using the PrecisePotentialPeak function\
\>", "Text",
 CellChangeTimes->{{3.9865361511295214`*^9, 3.9865362016785793`*^9}, {
  3.9865362680495296`*^9, 3.9865362689904256`*^9}, {3.9865657983938885`*^9, 
  3.9865658033059225`*^9}, {3.986621889773811*^9, 3.9866219163600426`*^9}, {
  3.986622027911128*^9, 3.9866220315647097`*^9}, {3.9866228328419833`*^9, 
  3.9866228764858956`*^9}, {3.986622932514121*^9, 3.9866229334920163`*^9}, {
  3.9866283512297554`*^9, 
  3.986628351456028*^9}},ExpressionUUID->"57d052ea-451d-4f7c-99dc-\
1c86a13a1805"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "PrecisePotentialPeak"}]], "Input",
 CellChangeTimes->{{3.986622032715686*^9, 3.98662203309951*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"2d548d5e-2e32-417d-843e-023760d1d56d"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"PrecisePotentialPeak[effective potential, lapse \
function, radial coordinate, precision] returns the position of the effective \
potential peak, which is determined using FindRoot with given precision.\"\>",
              "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"PrecisePotentialPeak", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`U_", ",", "BenderWuWKB`Private`F_", 
                    ",", "BenderWuWKB`Private`R_", ",", 
                    RowBox[{"BenderWuWKB`Private`prec_", "/;", 
                    RowBox[{"BenderWuWKB`Private`prec", ">", "0"}]}], ",", 
                    RowBox[{"BenderWuWKB`Private`opt", ":", 
                    RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`dU", "=", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", "BenderWuWKB`Private`R"], 
                    "BenderWuWKB`Private`U"}]}], ",", 
                    RowBox[{"BenderWuWKB`Private`interval", "=", 
                    RowBox[{"FindHorizons", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`F", ",", "BenderWuWKB`Private`R", 
                    ",", "BenderWuWKB`Private`opt"}], "]"}]}]}], "}"}], ",", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`peak", "=", 
                    RowBox[{"BenderWuWKB`Private`GetMaximumExtremum", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`U", ",", "BenderWuWKB`Private`dU", 
                    ",", "BenderWuWKB`Private`R", ",", 
                    "BenderWuWKB`Private`interval", ",", 
                    "BenderWuWKB`Private`opt"}], "]"}]}], "}"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ListQ", "[", "BenderWuWKB`Private`peak", "]"}], "&&", 
                    RowBox[{
                    RowBox[{"Length", "[", "BenderWuWKB`Private`peak", "]"}], 
                    ">", "0"}]}], ",", 
                    RowBox[{"FindRoot", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`dU", "\[Equal]", "0"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`R", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{"#1", ",", "BenderWuWKB`Private`prec"}], "]"}], 
                    "&"}], ")"}], "[", 
                    RowBox[{"First", "[", "BenderWuWKB`Private`peak", "]"}], 
                    "]"}]}], "}"}], ",", 
                    RowBox[{
                    "WorkingPrecision", "\[Rule]", 
                    "BenderWuWKB`Private`prec"}]}], "]"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "ListQ", "[", "BenderWuWKB`Private`interval", "]"}], "&&", 
                    RowBox[{
                    RowBox[{
                    "First", "[", "BenderWuWKB`Private`interval", "]"}], ">", 
                    "0"}]}], ",", 
                    RowBox[{"FindRoot", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`dU", "\[Equal]", "0"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`R", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{"#1", ",", "BenderWuWKB`Private`prec"}], "]"}], 
                    "&"}], ")"}], "[", 
                    FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{
                    "First", "[", "BenderWuWKB`Private`interval", "]"}]}], 
                    "2"], "]"}]}], "}"}], ",", 
                    RowBox[{
                    "WorkingPrecision", "\[Rule]", 
                    "BenderWuWKB`Private`prec"}]}], "]"}]}], "]"}]}], "]"}]}],
                     "]"}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"BenderWuWKB`PrecisePotentialPeak\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"PrecisePotentialPeak[effective potential, lapse \
function, radial coordinate, precision] returns the position of the effective \
potential peak, which is determined using FindRoot with given precision.\"\>",
              "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {3., 10.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {3., 10.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "PrecisePotentialPeak[effective potential, lapse function, radial \
coordinate, precision] returns the position of the effective potential peak, \
which is determined using FindRoot with given precision.", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, BenderWuWKB`PrecisePotentialPeak, {
      BenderWuWKB`PrecisePotentialPeak[
         Pattern[BenderWuWKB`Private`U, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`F, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`R, 
          Blank[]], 
         Condition[
          Pattern[BenderWuWKB`Private`prec, 
           Blank[]], BenderWuWKB`Private`prec > 0], 
         Pattern[BenderWuWKB`Private`opt, 
          OptionsPattern[]]] :> 
       With[{BenderWuWKB`Private`dU = 
          D[BenderWuWKB`Private`U, BenderWuWKB`Private`R], 
          BenderWuWKB`Private`interval = 
          BenderWuWKB`FindHorizons[
           BenderWuWKB`Private`F, BenderWuWKB`Private`R, 
            BenderWuWKB`Private`opt]}, 
         With[{
          BenderWuWKB`Private`peak = 
           BenderWuWKB`Private`GetMaximumExtremum[
            BenderWuWKB`Private`U, BenderWuWKB`Private`dU, 
             BenderWuWKB`Private`R, BenderWuWKB`Private`interval, 
             BenderWuWKB`Private`opt]}, 
          If[
           And[
            ListQ[BenderWuWKB`Private`peak], Length[BenderWuWKB`Private`peak] > 
            0], 
           FindRoot[BenderWuWKB`Private`dU == 0, {BenderWuWKB`Private`R, 
             (SetPrecision[#, BenderWuWKB`Private`prec]& )[
              First[BenderWuWKB`Private`peak]]}, WorkingPrecision -> 
            BenderWuWKB`Private`prec], 
           If[
            And[
             ListQ[BenderWuWKB`Private`interval], 
             First[BenderWuWKB`Private`interval] > 0], 
            FindRoot[BenderWuWKB`Private`dU == 0, {BenderWuWKB`Private`R, 
              (
              SetPrecision[#, 
               BenderWuWKB`Private`prec]& )[(3 
                First[BenderWuWKB`Private`interval])/2]}, WorkingPrecision -> 
             BenderWuWKB`Private`prec]]]]]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "BenderWuWKB`PrecisePotentialPeak"], False]]], "Output",
 CellChangeTimes->{3.986622033691452*^9, 3.9866223014097385`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"026e0e08-ba91-4643-98cd-72ce1a8b3521"]
}, Open  ]],

Cell["If necessary the peak position can be handled by user", "Text",
 CellChangeTimes->{{3.9865361511295214`*^9, 3.9865362016785793`*^9}, {
  3.9865362680495296`*^9, 3.9865362689904256`*^9}, {3.9865657983938885`*^9, 
  3.9865658033059225`*^9}, {3.986621889773811*^9, 3.9866219163600426`*^9}, {
  3.986622027911128*^9, 3.9866220315647097`*^9}, {3.9866228813366785`*^9, 
  3.9866228829614964`*^9}},ExpressionUUID->"237b14b1-8dc9-450d-8059-\
546e69e90596"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "=", "0"}], ",", 
     RowBox[{"\[ScriptL]", "=", "1"}], ",", 
     RowBox[{"M", "=", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[CapitalLambda]", "=", "0"}], ",", 
     RowBox[{"\[Mu]", "=", 
      FractionBox["9", "10"]}], ",", 
     RowBox[{"precision", "=", "50"}]}], "}"}], ",", 
   RowBox[{"PrecisePotentialPeak", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"f", "[", "r", "]"}], ",", "r", ",", "precision"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9866219988174367`*^9, 3.9866220235935087`*^9}, {
   3.9866223036002336`*^9, 3.986622337139473*^9}, {3.986622535812154*^9, 
   3.986622561992898*^9}, 3.9866227474954453`*^9, 
   3.9866232867678556`*^9},ExpressionUUID->"d2fa5f84-ff9c-42da-9f8b-\
34220f1e4eb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "r", "\[Rule]", 
   "2.153403052436078197670340281760027808202417028216955341575543298672602287\
30039`50."}], "}"}]], "Output",
 CellChangeTimes->{{3.9866225557719774`*^9, 3.98662256248096*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"107d2626-6295-4b12-b514-eb84e1d45d91"]
}, Open  ]],

Cell["\<\
Function PrecisePotentialPeak finds the highest maximum between the event \
horizon and cosmological horizon (or infinity for zero cosmological constant) \
\[LongDash] the horizons are determined via FindHorizons\
\>", "Text",
 CellChangeTimes->{{3.9866225861886883`*^9, 3.98662270152317*^9}, {
   3.986628364979282*^9, 3.9866283728458652`*^9}, 
   3.986628541392924*^9},ExpressionUUID->"53714467-5e4c-42a4-9bc9-\
428caa4381e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "FindHorizons"}]], "Input",
 CellChangeTimes->{{3.9866227103638783`*^9, 3.9866227138571186`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"82f309ba-265b-4512-8a45-7cbc4ebf5fac"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"FindHorizons[lapse function, radial coordinate] \
finds the largest real root of the lapse function for which the corresponding \
Hawking temperature is nonnegative and returns this root (the event horizon) \
together with the next larger root (the cosmological horizon), or infinity if \
no cosmological horizon found.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"FindHorizons", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`Lapse_", ",", 
                    "BenderWuWKB`Private`R_", ",", 
                    RowBox[{"BenderWuWKB`Private`opt", ":", 
                    RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`roots", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Sort", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{
                    RowBox[{"#1", "<", "#2"}], "&"}]}], "]"}], "&"}], ")"}], 
                    "[", 
                    RowBox[{"ListOfRealRoots", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`Lapse", "\[Equal]", "0"}], 
                    ",", "BenderWuWKB`Private`R", ",", 
                    "BenderWuWKB`Private`opt"}], "]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ListQ", "[", "BenderWuWKB`Private`roots", "]"}], 
                    "&&", 
                    RowBox[{
                    RowBox[{"Length", "[", "BenderWuWKB`Private`roots", "]"}],
                     ">", "0"}]}], ",", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`valf", "=", 
                    RowBox[{
                    "BenderWuWKB`Private`Lapse", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`R", "\[Rule]", 
                    RowBox[{"Mean", "[", "#1", "]"}]}], "}"}], "&"}], ")"}], "/@", 
                    RowBox[{"Partition", "[", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"BenderWuWKB`Private`roots", ",", 
                    RowBox[{
                    RowBox[{"Last", "[", "BenderWuWKB`Private`roots", "]"}], 
                    " ", "3"}]}], "]"}], ",", "2", ",", "1"}], "]"}]}]}]}], 
                    "}"}], ",", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`positives", "=", 
                    RowBox[{"Position", "[", 
                    RowBox[{"BenderWuWKB`Private`valf", ",", 
                    RowBox[{"_", "?", "Positive"}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "ListQ", "[", "BenderWuWKB`Private`positives", "]"}], "&&", 
                    RowBox[{
                    RowBox[{
                    "Length", "[", "BenderWuWKB`Private`positives", "]"}], 
                    ">", "0"}]}], ",", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"BenderWuWKB`Private`roots", ",", "\[Infinity]"}],
                     "]"}], "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#1", ",", 
                    RowBox[{"#1", "+", "1"}]}], "}"}], "&"}], ")"}], "[", 
                    RowBox[{"Last", "[", 
                    RowBox[{
                    "Last", "[", "BenderWuWKB`Private`positives", "]"}], 
                    "]"}], "]"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"FindHorizons", "::", "noeventhorizon"}], 
                    "MessageName"], "]"}], ";", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "\[Infinity]"}], ",", 
                    RowBox[{
                    "First", "[", "BenderWuWKB`Private`roots", "]"}]}], 
                    "}"}]}]}], "]"}]}], "]"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"FindHorizons", "::", "norealroots"}], 
                    "MessageName"], "]"}], ";"}]}], "]"}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"BenderWuWKB`FindHorizons\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"FindHorizons[lapse function, radial coordinate] \
finds the largest real root of the lapse function for which the corresponding \
Hawking temperature is nonnegative and returns this root (the event horizon) \
together with the next larger root (the cosmological horizon), or infinity if \
no cosmological horizon found.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {3., 10.}}], True->
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {3., 10.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "FindHorizons[lapse function, radial coordinate] finds the largest real \
root of the lapse function for which the corresponding Hawking temperature is \
nonnegative and returns this root (the event horizon) together with the next \
larger root (the cosmological horizon), or infinity if no cosmological \
horizon found.", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
    None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, BenderWuWKB`FindHorizons, {BenderWuWKB`FindHorizons[
         Pattern[BenderWuWKB`Private`Lapse, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`R, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`opt, 
          OptionsPattern[]]] :> 
       With[{BenderWuWKB`Private`roots = (Sort[#, # < #2& ]& )[
            BenderWuWKB`ListOfRealRoots[
            BenderWuWKB`Private`Lapse == 0, BenderWuWKB`Private`R, 
             BenderWuWKB`Private`opt]]}, 
         If[
          And[
           ListQ[BenderWuWKB`Private`roots], 
           Length[BenderWuWKB`Private`roots] > 0], 
          
          With[{BenderWuWKB`Private`valf = 
            ReplaceAll[BenderWuWKB`Private`Lapse, 
              Map[{BenderWuWKB`Private`R -> Mean[#]}& , 
               Partition[
                Append[
                BenderWuWKB`Private`roots, Last[BenderWuWKB`Private`roots] 3],
                 2, 1]]]}, 
           
           With[{BenderWuWKB`Private`positives = 
             Position[BenderWuWKB`Private`valf, 
               PatternTest[
                Blank[], Positive]]}, 
            If[
             And[
              ListQ[BenderWuWKB`Private`positives], 
              Length[BenderWuWKB`Private`positives] > 0], 
             Part[
              Append[BenderWuWKB`Private`roots, Infinity], 
              ({#, # + 1}& )[
               Last[
                Last[BenderWuWKB`Private`positives]]]], Message[
               MessageName[BenderWuWKB`FindHorizons, "noeventhorizon"]]; {-
               Infinity, 
               First[BenderWuWKB`Private`roots]}]]], Message[
            MessageName[BenderWuWKB`FindHorizons, "norealroots"]]; Null]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "BenderWuWKB`FindHorizons"], False]]], "Output",
 CellChangeTimes->{3.9866227144059215`*^9, 3.986628425128207*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"2ca25e95-43ed-4922-b6c8-68098f16a329"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M", "=", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[CapitalLambda]", "=", "0"}]}], "}"}], ",", 
   RowBox[{"FindHorizons", "[", 
    RowBox[{
     RowBox[{"f", "[", "r", "]"}], ",", "r"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98662268046344*^9, 3.986622759487512*^9}, 
   3.9866230257259707`*^9},ExpressionUUID->"bfa21840-c3b7-4d8e-8741-\
807af8e7fbbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", "\[Infinity]"}], "}"}]], "Output",
 CellChangeTimes->{3.9866227599672756`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"58ed7668-e386-4680-8d59-30c164123f30"]
}, Open  ]],

Cell["Example with a cosmological horizon", "Text",
 CellChangeTimes->{{3.986622949171645*^9, 
  3.9866229722535343`*^9}},ExpressionUUID->"d82c6d08-68de-4f7e-8872-\
6559276cdcb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M", "=", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[CapitalLambda]", "=", 
      FractionBox["1", "100"]}]}], "}"}], ",", 
   RowBox[{"FindHorizons", "[", 
    RowBox[{
     RowBox[{"f", "[", "r", "]"}], ",", "r"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9866227688269196`*^9, 3.986622777521318*^9}, 
   3.9866230286589556`*^9},ExpressionUUID->"3c02033b-49e7-4994-a435-\
eb102167ed91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0033671180155752`", ",", "16.797014103529236`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.986622777784053*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"fb256c35-95ae-4779-ae93-6ac556a08c28"]
}, Open  ]],

Cell["\<\
The following effective potential for the massive scalar field has two maxima\
\
\>", "Text",
 CellChangeTimes->{{3.986622949171645*^9, 3.9866229722535343`*^9}, {
  3.986623235851081*^9, 
  3.986623259208045*^9}},ExpressionUUID->"b224c1b5-c449-4d64-bd92-\
85657fb8b679"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "=", "0"}], ",", 
     RowBox[{"\[ScriptL]", "=", "0"}], ",", 
     RowBox[{"M", "=", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[CapitalLambda]", "=", 
      FractionBox["1", "1000"]}], ",", 
     RowBox[{"\[Mu]", "=", 
      FractionBox["4", "10"]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"FindHorizons", "[", 
       RowBox[{
        RowBox[{"f", "[", "r", "]"}], ",", "r"}], "]"}], ",", "r"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"V", "[", "r", "]"}], ",", "#", ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<r\>\"", ",", "\"\<V(r)\>\""}], "}"}]}]}], "]"}], 
     "&"}]}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.986623035953515*^9, 3.98662319821495*^9}, {
  3.986623325937865*^9, 3.986623374217291*^9}, {3.9866285968419523`*^9, 
  3.9866286046583757`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ef85a61a-fbab-4b6a-987f-483f1fc59062"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13c4lW8YB3B7E7LJPsexyyqjnltGWSXJjDILZaeM/KSSphINK1khKyvb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       "]]},
     Annotation[#, "Charting`Private`Tag$9615#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"V(r)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1.0003336671117913`, 54.265237386771304`}, {0., 
   0.15158113836048878`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.986623117456343*^9, 3.9866231984867897`*^9}, {
  3.9866233271660895`*^9, 3.9866233746087484`*^9}, {3.9866285974621644`*^9, 
  3.986628609791565*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"9c495365-8139-4709-8908-bb67405c067a"]
}, Open  ]],

Cell["PrecisePotentialPeak chooses the highest one", "Text",
 CellChangeTimes->{{3.9866234365162325`*^9, 3.9866234417503905`*^9}, {
  3.986628584942301*^9, 
  3.9866285855915194`*^9}},ExpressionUUID->"c5f48eb5-02a8-4eed-af71-\
9be162efb00e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "=", "0"}], ",", 
     RowBox[{"\[ScriptL]", "=", "0"}], ",", 
     RowBox[{"M", "=", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[CapitalLambda]", "=", 
      FractionBox["1", "1000"]}], ",", 
     RowBox[{"\[Mu]", "=", 
      FractionBox["4", "10"]}], ",", 
     RowBox[{"precision", "=", "50"}]}], "}"}], ",", 
   RowBox[{"PrecisePotentialPeak", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"f", "[", "r", "]"}], ",", "r", ",", "precision"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.986623315399478*^9, {3.9866233981550283`*^9, 3.986623399795437*^9}, {
   3.9866286013757286`*^9, 3.986628607616911*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3a7b7390-a197-4afd-9c38-9cac147436b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "r", "\[Rule]", 
   "1.519688557768800886625408771899613872528545078346887460024515325909668237\
08693`50."}], "}"}]], "Output",
 CellChangeTimes->{
  3.9866234447494545`*^9, {3.986628601858173*^9, 3.9866286079746447`*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"b55e1102-4e03-4a1d-898c-b05afaafd84f"]
}, Open  ]],

Cell["\<\
When the function does not work or chooses wrong maximum, it is recommended \
to determine the peak using the Findroot function with the appropriate \
initial guess\
\>", "Text",
 CellChangeTimes->{{3.986623455478258*^9, 3.9866236012050424`*^9}, {
  3.98662873410562*^9, 
  3.9866287565054736`*^9}},ExpressionUUID->"d047bf3c-2686-4bbb-8307-\
34f0094b0b06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "=", "0"}], ",", 
     RowBox[{"\[ScriptL]", "=", "0"}], ",", 
     RowBox[{"M", "=", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[CapitalLambda]", "=", 
      FractionBox["1", "1000"]}], ",", 
     RowBox[{"\[Mu]", "=", 
      FractionBox["4", "10"]}], ",", 
     RowBox[{"precision", "=", "50"}], ",", 
     RowBox[{"initialguess", "=", 
      RowBox[{"3", "M"}]}]}], "}"}], ",", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "initialguess"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9866236638043666`*^9, 3.986623735596001*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"e26c3d07-ffcf-46ad-bfa8-d0f7037ca0e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "r", "\[Rule]", 
   "1.519688557768800886625408771899613872528545078346887460024515325982880263\
96837`50."}], "}"}]], "Output",
 CellChangeTimes->{{3.9866236982704225`*^9, 3.986623736301668*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"0bbbf044-a2be-4ff9-9557-0540614d17fb"]
}, Open  ]],

Cell["The following initial guess leads to another maximum", "Text",
 CellChangeTimes->{{3.986623455478258*^9, 3.9866236012050424`*^9}, {
  3.986623749195035*^9, 
  3.9866238173606887`*^9}},ExpressionUUID->"ef4c6dba-e18e-4abd-beaa-\
45ff0d990e9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "=", "0"}], ",", 
     RowBox[{"\[ScriptL]", "=", "0"}], ",", 
     RowBox[{"M", "=", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[CapitalLambda]", "=", 
      FractionBox["1", "1000"]}], ",", 
     RowBox[{"\[Mu]", "=", 
      FractionBox["4", "10"]}], ",", 
     RowBox[{"precision", "=", "50"}], ",", 
     RowBox[{"initialguess", "=", "10"}]}], "}"}], ",", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "initialguess"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9866236638043666`*^9, 3.986623735596001*^9}, {
  3.986623826690924*^9, 3.986623826753442*^9}, {3.986626023402063*^9, 
  3.986626023464533*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"b45d2e2d-15cf-4dc4-9f7d-cc84c0ec18ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "r", "\[Rule]", 
   "10.89836057287482965743352851654944609789254266150803760698014866385355705\
056638`50."}], "}"}]], "Output",
 CellChangeTimes->{3.9866238272468224`*^9, 3.986626024004352*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fe11782f-e1d2-41f6-9613-4396612cd389"]
}, Open  ]],

Cell["\<\
One can also find the position of the local minimum, which can be useful for \
calculations of the associated quasibound states\
\>", "Text",
 CellChangeTimes->{{3.9866402446551867`*^9, 
  3.9866402563802133`*^9}},ExpressionUUID->"3cb76492-c3ef-4d88-9e70-\
62fe90ec2e86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "=", "0"}], ",", 
     RowBox[{"\[ScriptL]", "=", "0"}], ",", 
     RowBox[{"M", "=", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"\[CapitalLambda]", "=", 
      FractionBox["1", "1000"]}], ",", 
     RowBox[{"\[Mu]", "=", 
      FractionBox["4", "10"]}], ",", 
     RowBox[{"precision", "=", "50"}], ",", 
     RowBox[{"initialguess", "=", "3"}]}], "}"}], ",", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "initialguess"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.9866238416847095`*^9, 3.986626027576477*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"3b791a79-cc12-49b5-99e9-d6eaf5a1139c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "r", "\[Rule]", 
   "3.438464402955733189170707846331385227575190686185457708012899135398230762\
6891`50."}], "}"}]], "Output",
 CellChangeTimes->{3.9866238421351194`*^9, 3.9866260279805746`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"fd1d63b8-3100-4f5a-bd08-6c28cea681f3"]
}, Open  ]],

Cell["\<\
The obtained peak position can be used in the WKBOrdersList function\
\>", "Text",
 CellChangeTimes->{{3.986628208256734*^9, 3.9866282990646257`*^9}, 
   3.986628778621581*^9, {3.986640271762847*^9, 
   3.986640285522053*^9}},ExpressionUUID->"133d1a4c-05a8-472f-9f9e-\
2f021cad5256"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "WKBOrdersList"}]], "Input",
 CellChangeTimes->{{3.9866281904988203`*^9, 3.986628190856053*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"2d804e91-c27c-44ae-903a-5b18181cef83"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersList[list of derivatives, overtone] \
calculates numerically the WKB orders for the given overtone and list of the \
derivatives of the effective potential in its maximum.\\nWKBOrdersList[order, \
potential, blackening factor, point of maximum, overtone] calculates the list \
of derivative of the potential required by the WKB formula of the given \
order.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{"BenderWuWKB`Private`Utortoise_List", ",", 
                    RowBox[{"BenderWu`\[Nu]_Integer", ":", "0"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`Nmax", "=", 
                    RowBox[{
                    RowBox[{
                    "Length", "[", "BenderWuWKB`Private`Utortoise", "]"}], 
                    "-", "1"}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`BWdata", "=", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"BenderWu`BenderWu", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", 
                    RowBox[{
                    RowBox[{"Drop", "[", 
                    RowBox[{"BenderWuWKB`Private`Utortoise", ",", "2"}], 
                    "]"}], ".", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["BenderWuWKB`Private`x$", "#1"], 
                    RowBox[{"#1", "!"}]], "&"}], ")"}], "[", 
                    RowBox[{"Range", "[", 
                    RowBox[{"2", ",", "BenderWuWKB`Private`Nmax"}], "]"}], 
                    "]"}]}]}], ",", "BenderWuWKB`Private`x$", ",", 
                    "BenderWu`\[Nu]", ",", 
                    RowBox[{
                    FractionBox["BenderWuWKB`Private`Nmax", "2"], "-", "1"}], 
                    ",", 
                    RowBox[{
                    "BenderWuWKB`Private`Output", 
                    "\[Rule]", "\<\"Energy\"\>"}]}], "]"}]}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"PossibleZeroQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`Utortoise", "\[LeftDoubleBracket]", 
                    "2", "\[RightDoubleBracket]"}], "]"}]}], ",", 
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{"WKBOrdersList", "::", "notextremepoint"}], 
                    "MessageName"], ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{
                    "BenderWuWKB`Private`Utortoise", "\[LeftDoubleBracket]", 
                    "2", "\[RightDoubleBracket]"}], ",", "InputForm"}], 
                    "]"}]}], "]"}]}], "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"ListQ", "[", "BenderWuWKB`Private`BWdata", "]"}],
                     ",", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{"BenderWuWKB`Private`BWdata", ",", 
                    RowBox[{
                    "First", "[", "BenderWuWKB`Private`Utortoise", "]"}]}], 
                    "]"}], ",", 
                    RowBox[{"{", "}"}]}], "]"}]}]}], "]"}], "/;", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", "BenderWuWKB`Private`Nmax", "]"}], "&&", 
                    RowBox[{
                    "BenderWuWKB`Private`Nmax", "\[GreaterEqual]", 
                    "2"}]}]}]}], "]"}], "/;", 
                    RowBox[{"BenderWu`\[Nu]", "\[GreaterEqual]", "0"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`o_Integer", "/;", 
                    RowBox[{"BenderWuWKB`Private`o", ">", "0"}]}], ",", 
                    "BenderWuWKB`Private`U_", ",", 
                    RowBox[{"BenderWuWKB`Private`F_", ":", "1"}], ",", 
                    RowBox[{"{", "BenderWuWKB`Private`r_Rule", "}"}], ",", 
                    RowBox[{"BenderWu`\[Nu]_Integer", "/;", 
                    RowBox[{"BenderWu`\[Nu]", "\[GreaterEqual]", "0"}]}], ",", 
                    RowBox[{"BenderWuWKB`Private`precision_", "/;", 
                    RowBox[{"BenderWuWKB`Private`precision", ">", "0"}]}]}], 
                    "]"}], ":=", 
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`o", ",", "BenderWuWKB`Private`U", 
                    ",", "BenderWuWKB`Private`F", ",", 
                    RowBox[{"MapAt", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{"#1", ",", "BenderWuWKB`Private`precision"}], 
                    "]"}], "&"}], ",", "BenderWuWKB`Private`r", ",", "2"}], 
                    "]"}], ",", "BenderWu`\[Nu]"}], "]"}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`o_Integer", "/;", 
                    RowBox[{"BenderWuWKB`Private`o", ">", "0"}]}], ",", 
                    "BenderWuWKB`Private`U_", ",", 
                    RowBox[{"BenderWuWKB`Private`F_", ":", "1"}], ",", 
                    RowBox[{"{", "BenderWuWKB`Private`r_Rule", "}"}], ",", 
                    RowBox[{"BenderWu`\[Nu]_Integer", ":", "0"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`o", ",", "BenderWuWKB`Private`U", 
                    ",", "BenderWuWKB`Private`F", ",", 
                    "BenderWuWKB`Private`r", ",", "BenderWu`\[Nu]"}], "]"}], "/;", 
                    RowBox[{"BenderWu`\[Nu]", "\[GreaterEqual]", "0"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`o_Integer", "/;", 
                    RowBox[{"BenderWuWKB`Private`o", ">", "0"}]}], ",", 
                    "BenderWuWKB`Private`U_", ",", 
                    RowBox[{"BenderWuWKB`Private`F_", ":", "1"}], ",", 
                    "BenderWuWKB`Private`r_Rule", ",", 
                    RowBox[{"BenderWu`\[Nu]_Integer", "/;", 
                    RowBox[{"BenderWu`\[Nu]", "\[GreaterEqual]", "0"}]}], ",", 
                    RowBox[{"BenderWuWKB`Private`precision_", "/;", 
                    RowBox[{"BenderWuWKB`Private`precision", ">", "0"}]}]}], 
                    "]"}], ":=", 
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`o", ",", "BenderWuWKB`Private`U", 
                    ",", "BenderWuWKB`Private`F", ",", 
                    RowBox[{"MapAt", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{"#1", ",", "BenderWuWKB`Private`precision"}], 
                    "]"}], "&"}], ",", "BenderWuWKB`Private`r", ",", "2"}], 
                    "]"}], ",", "BenderWu`\[Nu]"}], "]"}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`o_Integer", "/;", 
                    RowBox[{"BenderWuWKB`Private`o", ">", "0"}]}], ",", 
                    "BenderWuWKB`Private`U_", ",", 
                    RowBox[{"BenderWuWKB`Private`F_", ":", "1"}], ",", 
                    "BenderWuWKB`Private`r_Rule", ",", 
                    RowBox[{"BenderWu`\[Nu]_Integer", ":", "0"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`Nmax", "=", 
                    RowBox[{"2", " ", "BenderWuWKB`Private`o"}]}], ",", 
                    RowBox[{"BenderWuWKB`Private`subs", "=", 
                    RowBox[{"MapAt", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"#1", "+", "BenderWuWKB`Private`x$"}], "&"}], ",",
                     "BenderWuWKB`Private`r", ",", "2"}], "]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`UExpansion", "=", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    "BenderWuWKB`Private`U", "/.", "\[VeryThinSpace]", 
                    "BenderWuWKB`Private`subs"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "BenderWuWKB`Private`x$", ",", "0", ",", 
                    "BenderWuWKB`Private`Nmax"}], "}"}]}], "]"}]}], ",", 
                    RowBox[{"BenderWuWKB`Private`FExpansion", "=", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    "BenderWuWKB`Private`F", "/.", "\[VeryThinSpace]", 
                    "BenderWuWKB`Private`subs"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`x$", ",", "0", ",", 
                    RowBox[{"BenderWuWKB`Private`Nmax", "-", "1"}]}], "}"}]}],
                     "]"}]}]}], "}"}], ",", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`Utortoise", "=", 
                    RowBox[{"NestList", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`FExpansion", " ", 
                    RowBox[{
                    SubscriptBox["\[PartialD]", "BenderWuWKB`Private`x$"], 
                    "#1"}]}], "&"}], ",", "BenderWuWKB`Private`UExpansion", 
                    ",", "BenderWuWKB`Private`Nmax"}], "]"}]}], "}"}], ",", 
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{"BenderWuWKB`Private`x$", "\[Rule]", "0"}]}], 
                    "&"}], ")"}], "[", 
                    RowBox[{
                    "Normal", "[", "BenderWuWKB`Private`Utortoise", "]"}], 
                    "]"}], ",", "BenderWu`\[Nu]"}], "]"}]}], "]"}]}], "]"}]}],
                     "]"}], "/;", 
                    RowBox[{"BenderWu`\[Nu]", "\[GreaterEqual]", "0"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`o_Integer", "/;", 
                    RowBox[{"BenderWuWKB`Private`o", ">", "0"}]}], ",", 
                    "BenderWuWKB`Private`U_", ",", "BenderWuWKB`Private`F_", 
                    ",", 
                    RowBox[{"BenderWu`\[Nu]_Integer", "/;", 
                    RowBox[{"BenderWu`\[Nu]", "\[GreaterEqual]", "0"}]}], ",", 
                    RowBox[{"BenderWuWKB`Private`precision_", "/;", 
                    RowBox[{"BenderWuWKB`Private`precision", ">", "0"}]}], 
                    ",", 
                    RowBox[{"BenderWuWKB`Private`opt", ":", 
                    RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`vars", "=", 
                    RowBox[{"BenderWuWKB`Private`GetSymbols", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "BenderWuWKB`Private`U", ",", "BenderWuWKB`Private`F"}], 
                    "}"}], "]"}]}], "}"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "BenderWuWKB`Private`vars", "]"}], 
                    "\[NotEqual]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{"WKBOrdersList", "::", "varundetermined"}], 
                    "MessageName"], ",", 
                    RowBox[{
                    "ToString", "[", "BenderWuWKB`Private`vars", "]"}]}], 
                    "]"}], ";", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"WKBOrdersList", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`o", ",", "BenderWuWKB`Private`U", 
                    ",", "BenderWuWKB`Private`F", ",", 
                    RowBox[{"PrecisePotentialPeak", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`U", ",", "BenderWuWKB`Private`F", 
                    ",", 
                    RowBox[{"First", "[", "BenderWuWKB`Private`vars", "]"}], 
                    ",", "BenderWuWKB`Private`precision", ",", 
                    "BenderWuWKB`Private`opt"}], "]"}], ",", 
                    "BenderWu`\[Nu]"}], "]"}]}], "]"}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"BenderWuWKB`WKBOrdersList\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersList[list of derivatives, overtone] \
calculates numerically the WKB orders for the given overtone and list of the \
derivatives of the effective potential in its maximum.\\nWKBOrdersList[order, \
potential, blackening factor, point of maximum, overtone] calculates the list \
of derivative of the potential required by the WKB formula of the given \
order.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {3., 10.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {3., 10.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "WKBOrdersList[list of derivatives, overtone] calculates numerically the \
WKB orders for the given overtone and list of the derivatives of the \
effective potential in its maximum.\nWKBOrdersList[order, potential, \
blackening factor, point of maximum, overtone] calculates the list of \
derivative of the potential required by the WKB formula of the given order.", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, BenderWuWKB`WKBOrdersList, {BenderWuWKB`WKBOrdersList[
         Pattern[BenderWuWKB`Private`Utortoise, 
          Blank[List]], 
         Optional[
          Pattern[BenderWu`\[Nu], 
           Blank[Integer]], 0]] :> Condition[
         With[{
          BenderWuWKB`Private`Nmax = 
           Length[BenderWuWKB`Private`Utortoise] - 1}, 
          Condition[
           
           With[{BenderWuWKB`Private`BWdata = (-2) 
              BenderWu`BenderWu[-(1/2) Dot[
                  Drop[BenderWuWKB`Private`Utortoise, 2], 
                  (BenderWuWKB`Private`x$^#/Factorial[#]& )[
                   Range[2, BenderWuWKB`Private`Nmax]]], 
                BenderWuWKB`Private`x$, BenderWu`\[Nu], 
                BenderWuWKB`Private`Nmax/2 - 1, BenderWuWKB`Private`Output -> 
                "Energy"]}, If[
              Not[
               PossibleZeroQ[
                Part[BenderWuWKB`Private`Utortoise, 2]]], 
              Message[
               MessageName[BenderWuWKB`WKBOrdersList, "notextremepoint"], 
               ToString[
                Part[BenderWuWKB`Private`Utortoise, 2], InputForm]]]; If[
              ListQ[BenderWuWKB`Private`BWdata], 
              Prepend[BenderWuWKB`Private`BWdata, 
               First[BenderWuWKB`Private`Utortoise]], {}]], 
           And[
            EvenQ[BenderWuWKB`Private`Nmax], BenderWuWKB`Private`Nmax >= 2]]],
          BenderWu`\[Nu] >= 0], BenderWuWKB`WKBOrdersList[
         Condition[
          Pattern[BenderWuWKB`Private`o, 
           Blank[Integer]], BenderWuWKB`Private`o > 0], 
         Pattern[BenderWuWKB`Private`U, 
          Blank[]], 
         Optional[
          Pattern[BenderWuWKB`Private`F, 
           Blank[]], 1], {
          Pattern[BenderWuWKB`Private`r, 
           Blank[Rule]]}, 
         Condition[
          Pattern[BenderWu`\[Nu], 
           Blank[Integer]], BenderWu`\[Nu] >= 0], 
         Condition[
          Pattern[BenderWuWKB`Private`precision, 
           Blank[]], BenderWuWKB`Private`precision > 0]] :> 
       BenderWuWKB`WKBOrdersList[
        BenderWuWKB`Private`o, BenderWuWKB`Private`U, BenderWuWKB`Private`F, 
         MapAt[
         SetPrecision[#, BenderWuWKB`Private`precision]& , 
          BenderWuWKB`Private`r, 2], BenderWu`\[Nu]], 
       BenderWuWKB`WKBOrdersList[
         Condition[
          Pattern[BenderWuWKB`Private`o, 
           Blank[Integer]], BenderWuWKB`Private`o > 0], 
         Pattern[BenderWuWKB`Private`U, 
          Blank[]], 
         Optional[
          Pattern[BenderWuWKB`Private`F, 
           Blank[]], 1], {
          Pattern[BenderWuWKB`Private`r, 
           Blank[Rule]]}, 
         Optional[
          Pattern[BenderWu`\[Nu], 
           Blank[Integer]], 0]] :> Condition[
         BenderWuWKB`WKBOrdersList[
         BenderWuWKB`Private`o, BenderWuWKB`Private`U, BenderWuWKB`Private`F, 
          BenderWuWKB`Private`r, BenderWu`\[Nu]], BenderWu`\[Nu] >= 0], 
       BenderWuWKB`WKBOrdersList[
         Condition[
          Pattern[BenderWuWKB`Private`o, 
           Blank[Integer]], BenderWuWKB`Private`o > 0], 
         Pattern[BenderWuWKB`Private`U, 
          Blank[]], 
         Optional[
          Pattern[BenderWuWKB`Private`F, 
           Blank[]], 1], 
         Pattern[BenderWuWKB`Private`r, 
          Blank[Rule]], 
         Condition[
          Pattern[BenderWu`\[Nu], 
           Blank[Integer]], BenderWu`\[Nu] >= 0], 
         Condition[
          Pattern[BenderWuWKB`Private`precision, 
           Blank[]], BenderWuWKB`Private`precision > 0]] :> 
       BenderWuWKB`WKBOrdersList[
        BenderWuWKB`Private`o, BenderWuWKB`Private`U, BenderWuWKB`Private`F, 
         MapAt[
         SetPrecision[#, BenderWuWKB`Private`precision]& , 
          BenderWuWKB`Private`r, 2], BenderWu`\[Nu]], 
       BenderWuWKB`WKBOrdersList[
         Condition[
          Pattern[BenderWuWKB`Private`o, 
           Blank[Integer]], BenderWuWKB`Private`o > 0], 
         Pattern[BenderWuWKB`Private`U, 
          Blank[]], 
         Optional[
          Pattern[BenderWuWKB`Private`F, 
           Blank[]], 1], 
         Pattern[BenderWuWKB`Private`r, 
          Blank[Rule]], 
         Optional[
          Pattern[BenderWu`\[Nu], 
           Blank[Integer]], 0]] :> Condition[
         With[{
          BenderWuWKB`Private`Nmax = 2 BenderWuWKB`Private`o, 
           BenderWuWKB`Private`subs = 
           MapAt[# + BenderWuWKB`Private`x$& , BenderWuWKB`Private`r, 2]}, 
          With[{BenderWuWKB`Private`UExpansion = Series[
              ReplaceAll[BenderWuWKB`Private`U, BenderWuWKB`Private`subs], {
              BenderWuWKB`Private`x$, 0, BenderWuWKB`Private`Nmax}], 
            BenderWuWKB`Private`FExpansion = Series[
              ReplaceAll[BenderWuWKB`Private`F, BenderWuWKB`Private`subs], {
              BenderWuWKB`Private`x$, 0, BenderWuWKB`Private`Nmax - 1}]}, 
           
           With[{BenderWuWKB`Private`Utortoise = 
             NestList[
              BenderWuWKB`Private`FExpansion D[#, BenderWuWKB`Private`x$]& , 
               BenderWuWKB`Private`UExpansion, BenderWuWKB`Private`Nmax]}, 
            BenderWuWKB`WKBOrdersList[
             (ReplaceAll[#, BenderWuWKB`Private`x$ -> 0]& )[
              Normal[BenderWuWKB`Private`Utortoise]], BenderWu`\[Nu]]]]], 
         BenderWu`\[Nu] >= 0], BenderWuWKB`WKBOrdersList[
         Condition[
          Pattern[BenderWuWKB`Private`o, 
           Blank[Integer]], BenderWuWKB`Private`o > 0], 
         Pattern[BenderWuWKB`Private`U, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`F, 
          Blank[]], 
         Condition[
          Pattern[BenderWu`\[Nu], 
           Blank[Integer]], BenderWu`\[Nu] >= 0], 
         Condition[
          Pattern[BenderWuWKB`Private`precision, 
           Blank[]], BenderWuWKB`Private`precision > 0], 
         Pattern[BenderWuWKB`Private`opt, 
          OptionsPattern[]]] :> 
       With[{BenderWuWKB`Private`vars = 
          BenderWuWKB`Private`GetSymbols[{
            BenderWuWKB`Private`U, BenderWuWKB`Private`F}]}, 
         If[Length[BenderWuWKB`Private`vars] != 1, Message[
            MessageName[BenderWuWKB`WKBOrdersList, "varundetermined"], 
            ToString[BenderWuWKB`Private`vars]]; {}, 
          BenderWuWKB`WKBOrdersList[
          BenderWuWKB`Private`o, BenderWuWKB`Private`U, BenderWuWKB`Private`F, 
           BenderWuWKB`PrecisePotentialPeak[
           BenderWuWKB`Private`U, BenderWuWKB`Private`F, 
            First[BenderWuWKB`Private`vars], BenderWuWKB`Private`precision, 
            BenderWuWKB`Private`opt], BenderWu`\[Nu]]]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "BenderWuWKB`WKBOrdersList"], False]]], "Output",
 CellChangeTimes->{3.9866281914159875`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"1c694b2f-db8d-4b3d-a724-3ad26213f779"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Precision control", "Section",
 CellChangeTimes->{{3.98649188522904*^9, 3.9864919579794545`*^9}, {
  3.986491989073411*^9, 3.986492010260852*^9}, {3.9864934443698044`*^9, 
  3.9864934520256786`*^9}, {3.9866229026011004`*^9, 3.986622911814875*^9}, {
  3.9866261212569895`*^9, 
  3.98662614031774*^9}},ExpressionUUID->"9c0593ee-c668-48cb-b4cc-\
69240d8b5023"],

Cell["\<\
It is essential to determine the position of the potential peak with high \
numerical accuracy. This is the reference point for evaluating the potential \
and its derivatives, which enter directly into the WKB approximation. \
Insufficient accuracy in the peak position propagates into those quantities \
and can significantly affect the final result. The initial precision must be \
sufficiently high to mitigate the accumulation of rounding errors inherent in \
floating-point arithmetic, especially when computing higher-order WKB \
correction terms. Consequently, higher-order WKB calculations demand \
correspondingly greater precision in locating the potential peak to ensure \
the overall reliability and stability of the results.\
\>", "Text",
 CellChangeTimes->{{3.9865361511295214`*^9, 3.9865362016785793`*^9}, {
  3.9865362680495296`*^9, 3.9865362689904256`*^9}, {3.9865657983938885`*^9, 
  3.9865658033059225`*^9}, {3.986621889773811*^9, 3.986621891784169*^9}, {
  3.986626143693444*^9, 3.9866263404403057`*^9}, {3.986626492532586*^9, 
  3.986626596483898*^9}, {3.9866266277051563`*^9, 3.986626723842382*^9}, {
  3.986628916237807*^9, 3.986628927752899*^9}},
 FontColor->RGBColor[0.5, 0, 0],
 Background->RGBColor[
  1, 1, 0.9],ExpressionUUID->"81ad4858-f2aa-4613-94d2-535966f0476b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WKBlowprec", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "=", "0"}], ",", 
       RowBox[{"\[ScriptL]", "=", "0"}], ",", 
       RowBox[{"M", "=", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalLambda]", "=", 
        FractionBox["1", "1000"]}], ",", 
       RowBox[{"\[Mu]", "=", 
        FractionBox["4", "10"]}], ",", 
       RowBox[{"overtone", "=", "1"}], ",", 
       RowBox[{"WKBorder", "=", "40"}], ",", 
       RowBox[{"precision", "=", "50"}]}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"peak", "=", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"V", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{"2", "M"}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Peak position at r=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "/.", "peak"}], "//", "N"}], ",", "InputForm"}], 
           "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"WKBOrdersList", "[", 
         RowBox[{"WKBorder", ",", 
          RowBox[{"V", "[", "r", "]"}], ",", 
          RowBox[{"f", "[", "r", "]"}], ",", "peak", ",", "overtone"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9866272264726543`*^9, 3.9866272531063986`*^9}, 
   3.986627288534605*^9, {3.9866274212397614`*^9, 3.986627443020034*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"c250ce57-0b62-4c95-a625-e795f3bbe950"],

Cell[BoxData["\<\"Peak position at r=1.5196885577688009\"\>"], "Print",
 CellChangeTimes->{{3.9866272416148815`*^9, 3.986627253472778*^9}, 
   3.9866272890599985`*^9, 3.986627450284627*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"4996696b-c6a9-4019-92c2-3e64972cc8bc"]
}, Open  ]],

Cell["\<\
In the above example the precision is insufficient and the resulting \
frequency is inaccurate\
\>", "Text",
 CellChangeTimes->{{3.986627309206362*^9, 3.986627353909535*^9}, {
  3.9866290078345623`*^9, 
  3.986629017684609*^9}},ExpressionUUID->"5d78aaeb-9f70-440d-8cba-\
b9f1ef32f6e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WKBOrdersPadefication", "[", 
  RowBox[{"WKBlowprec", ",", "\"\<last\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.9866274276597853`*^9, 3.986627446315935*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"7a89c16d-8697-4472-bc75-18788a5c96da"],

Cell[BoxData[
 RowBox[{"0.1303608206259304727`1.895878192760108", "-", 
  RowBox[{
  "0.6441681526342183471`2.5805392143603583", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9866274566973925`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"439eeb12-ca9c-4fbd-980b-f2e914c8d2a2"]
}, Open  ]],

Cell["\<\
Increasing the precision of the peak position leads to a greater number of \
significant digits in the resulting frequency\
\>", "Text",
 CellChangeTimes->{{3.9866275095825744`*^9, 
  3.9866276253032846`*^9}},ExpressionUUID->"f9a29234-d109-478d-9076-\
8d0133ee88cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WKBhighprec", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "=", "0"}], ",", 
       RowBox[{"\[ScriptL]", "=", "0"}], ",", 
       RowBox[{"M", "=", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalLambda]", "=", 
        FractionBox["1", "1000"]}], ",", 
       RowBox[{"\[Mu]", "=", 
        FractionBox["4", "10"]}], ",", 
       RowBox[{"overtone", "=", "1"}], ",", 
       RowBox[{"WKBorder", "=", "40"}], ",", 
       RowBox[{"precision", "=", "250"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"peak", "=", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"V", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{"2", "M"}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Peak position at r=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "/.", "peak"}], "//", "N"}], ",", "InputForm"}], 
           "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"WKBOrdersList", "[", 
         RowBox[{"WKBorder", ",", 
          RowBox[{"V", "[", "r", "]"}], ",", 
          RowBox[{"f", "[", "r", "]"}], ",", "peak", ",", "overtone"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9866272264726543`*^9, 3.9866272531063986`*^9}, 
   3.986627288534605*^9, {3.9866274212397614`*^9, 3.986627468877647*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4f8fd730-336c-4620-8e33-af68a8bfa916"],

Cell[BoxData["\<\"Peak position at r=1.5196885577688009\"\>"], "Print",
 CellChangeTimes->{3.986627470258887*^9, 3.9866285170600286`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"efa32a90-d985-4458-9594-fa06c69dc892"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WKBOrdersPadefication", "[", 
  RowBox[{"WKBhighprec", ",", "\"\<last\>\""}], "]"}]], "Input",
 CellChangeTimes->{3.986628515843315*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"930f5b3b-56b3-41ac-a5da-b3836b497583"],

Cell[BoxData[
 RowBox[{"0.\
130310669179205419798556102220004879430755880092210868794403974821651492112506\
235451167270499739266415104023319119842405201936503885923791921850707845279319\
918781924740517815008271991944483404061420313879797299552080755825611779889`\
201.89545399818326", "-", 
  RowBox[{
  "0.6441538055422081698184847164475362385872717559564751079310461957525251817\
963631921077298304054345956020560968957153205212838334214466371450424780063381\
864740252475860582870433227856424612785695495711199069982574175931190031217660\
97`202.58082328838907", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.986628523178173*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"68520d04-cfaa-4257-b2ce-8230e0dd6ac1"]
}, Open  ]],

Cell["\<\
The final results can be truncated to the desired level of accuracy\
\>", "Text",
 CellChangeTimes->{{3.9866278568886194`*^9, 
  3.986627913403638*^9}},ExpressionUUID->"01a43519-8ba8-41f3-9125-\
f2ce114cf0e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SetAccuracy", "[", 
      RowBox[{
       RowBox[{"WKBhighprec", "//", "WKBOrdersPadefication"}], ",", "6"}], 
      "]"}], "//", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "//", "Length"}], "//", "Range"}], ",", "#"}], "}"}], 
      "&"}]}], "//", "Transpose"}], "//", 
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<WKB order\>\"", ",", "\"\<value\>\""}], "}"}]}], "]"}], 
    "&"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9866277281747036`*^9, 3.9866278086225595`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"26b4c8e1-70d0-45be-b84a-c432cce079a3"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"WKB order\"\>", "\<\"value\"\>"},
    {"1", 
     RowBox[{"0.2050564906290668323`5.462388518345399", "-", 
      RowBox[{
      "0.1347045245874996106`5.279897181308372", " ", "\[ImaginaryI]"}]}]},
    {"2", 
     RowBox[{"0.2130289964083194242`5.47895371921929", "-", 
      RowBox[{
      "0.1061504865421383622`5.176436986932988", " ", "\[ImaginaryI]"}]}]},
    {"3", 
     RowBox[{"0.2041586917014223125`5.460482871817253", "-", 
      RowBox[{
      "0.1345192147092339316`5.279299321175437", " ", "\[ImaginaryI]"}]}]},
    {"4", 
     RowBox[{"0.2609427965462691619`5.567060310277019", "-", 
      RowBox[{
      "0.4202229742509019293`5.7739947901133535", " ", "\[ImaginaryI]"}]}]},
    {"5", 
     RowBox[{"0.0509372297755843039`4.857550319969365", "-", 
      RowBox[{
      "0.2146083551354878172`5.482161623749914", " ", "\[ImaginaryI]"}]}]},
    {"6", 
     RowBox[{"0.3067872751258423869`5.6373523398845595", "-", 
      RowBox[{
      "0.5483920164682376245`5.889606121504119", " ", "\[ImaginaryI]"}]}]},
    {"7", 
     RowBox[{"0.0885287594270290998`5.097599376230189", "-", 
      RowBox[{
      "0.4573537443459678392`5.8107672368278545", " ", "\[ImaginaryI]"}]}]},
    {"8", 
     RowBox[{"0.2749776220169056827`5.589812349734909", "-", 
      RowBox[{
      "0.6712806433501405839`5.977419122139772", " ", "\[ImaginaryI]"}]}]},
    {"9", 
     RowBox[{"0.1478039527260620129`5.3202010463979885", "-", 
      RowBox[{
      "0.5360518233527476735`5.8797217754131434", " ", "\[ImaginaryI]"}]}]},
    {"10", 
     RowBox[{"0.1768200650819335548`5.398046543915799", "-", 
      RowBox[{
      "0.6979428546409222415`5.994334863248716", " ", "\[ImaginaryI]"}]}]},
    {"11", 
     RowBox[{"0.1811450740760209406`5.408541526483035", "-", 
      RowBox[{
      "0.6053602605925289439`5.932528905744509", " ", "\[ImaginaryI]"}]}]},
    {"12", 
     RowBox[{"0.1581794247136933597`5.349664989544585", "-", 
      RowBox[{
      "0.6864944034453890237`5.98715199889101", " ", "\[ImaginaryI]"}]}]},
    {"13", 
     RowBox[{"0.1664686097275489493`5.371847350344884", "-", 
      RowBox[{
      "0.6767805811484859389`5.9809628868389515", " ", "\[ImaginaryI]"}]}]},
    {"14", 
     RowBox[{"0.1576317828720165527`5.348158785441737", "-", 
      RowBox[{
      "0.6858777238049231712`5.986761695739752", " ", "\[ImaginaryI]"}]}]},
    {"15", 
     RowBox[{"0.1500932709623785582`5.32687622005917", "-", 
      RowBox[{
      "0.6906521410135173194`5.989774360289751", " ", "\[ImaginaryI]"}]}]},
    {"16", 
     RowBox[{"0.1548800151366743895`5.340510380240613", "-", 
      RowBox[{
      "0.6842187335535251653`5.98570995860115", " ", "\[ImaginaryI]"}]}]},
    {"17", 
     RowBox[{"0.1485201714505768606`5.322300439732708", "-", 
      RowBox[{
      "0.691267770956217532`5.990161307033017", " ", "\[ImaginaryI]"}]}]},
    {"18", 
     RowBox[{"0.1483401760170547792`5.3217737878319555", "-", 
      RowBox[{
      "0.6903610888651448299`5.989591302892298", " ", "\[ImaginaryI]"}]}]},
    {"19", 
     RowBox[{"0.1485923498457544696`5.322511448539864", "-", 
      RowBox[{
      "0.6912404412856412135`5.99014413661042", " ", "\[ImaginaryI]"}]}]},
    {"20", 
     RowBox[{"0.1484370464049590096`5.32205730201864", "-", 
      RowBox[{
      "0.6908364577988114798`5.98989024653495", " ", "\[ImaginaryI]"}]}]},
    {"21", 
     RowBox[{"0.1485832886981280367`5.322484964495382", "-", 
      RowBox[{
      "0.691244513621077996`5.990146695181205", " ", "\[ImaginaryI]"}]}]},
    {"22", 
     RowBox[{"0.1541630626603304192`5.338495327419639", "-", 
      RowBox[{
      "0.6863371579580384934`5.987052509849996", " ", "\[ImaginaryI]"}]}]},
    {"23", 
     RowBox[{"0.1457386233875301342`5.31408966079747", "-", 
      RowBox[{
      "0.6920421485225418878`5.99064754360858", " ", "\[ImaginaryI]"}]}]},
    {"24", 
     RowBox[{"0.1517622384486609954`5.331678721476513", "-", 
      RowBox[{
      "0.6855869477256116801`5.986577538683098", " ", "\[ImaginaryI]"}]}]},
    {"25", 
     RowBox[{"0.138632131772361976`5.292378899349628", "-", 
      RowBox[{
      "0.6886927369425765387`5.988540500706386", " ", "\[ImaginaryI]"}]}]},
    {"26", 
     RowBox[{"0.1470804784601912067`5.318070031812899", "-", 
      RowBox[{
      "0.6857184375322859329`5.98666082472318", " ", "\[ImaginaryI]"}]}]},
    {"27", 
     RowBox[{"0.1379947800985676149`5.290377656571895", "-", 
      RowBox[{
      "0.6867554150249037023`5.98731709032381", " ", "\[ImaginaryI]"}]}]},
    {"28", 
     RowBox[{"0.139246121793265018`5.2942981061141", "-", 
      RowBox[{
      "0.6866351471733611854`5.98724102796275", " ", "\[ImaginaryI]"}]}]},
    {"29", 
     RowBox[{"0.1379923913725744544`5.290370138754946", "-", 
      RowBox[{
      "0.6867173048375233295`5.9872929893076785", " ", "\[ImaginaryI]"}]}]},
    {"30", 
     RowBox[{"0.1310734032709208626`5.268029573698187", "-", 
      RowBox[{
      "0.6856437591118469202`5.986613525146124", " ", "\[ImaginaryI]"}]}]},
    {"31", 
     RowBox[{"0.1379610372583180349`5.290271448777202", "-", 
      RowBox[{
      "0.6863468098626226985`5.987058617255632", " ", "\[ImaginaryI]"}]}]},
    {"32", 
     RowBox[{"0.1458815114691277185`5.314515252194746", "-", 
      RowBox[{
      "0.682620199059875207`5.984694132947264", " ", "\[ImaginaryI]"}]}]},
    {"33", 
     RowBox[{"0.1407968200663825279`5.2991078440925", "-", 
      RowBox[{
      "0.6814659691021669226`5.98395917084177", " ", "\[ImaginaryI]"}]}]},
    {"34", 
     RowBox[{"0.1458394533274192217`5.31439002554878", "-", 
      RowBox[{
      "0.6826581383566891864`5.984718269896935", " ", "\[ImaginaryI]"}]}]},
    {"35", 
     RowBox[{"0.1383840624153645595`5.291601073475673", "-", 
      RowBox[{
      "0.6875215853572990848`5.987801335613424", " ", "\[ImaginaryI]"}]}]},
    {"36", 
     RowBox[{"0.125055346684438068`5.247617262358396", "-", 
      RowBox[{
      "0.6902923360724830767`5.989548049519722", " ", "\[ImaginaryI]"}]}]},
    {"37", 
     RowBox[{"0.1380451757149138347`5.29053623171925", "-", 
      RowBox[{
      "0.6868757332473767559`5.987393171213925", " ", "\[ImaginaryI]"}]}]},
    {"38", 
     RowBox[{"0.1043275849977710928`5.1689141521681385", "-", 
      RowBox[{
      "0.6536662350183643325`5.965871049993976", " ", "\[ImaginaryI]"}]}]},
    {"39", 
     RowBox[{"0.1350092266812314062`5.280878447510828", "-", 
      RowBox[{
      "0.6820954821115088459`5.984360170804658", " ", "\[ImaginaryI]"}]}]},
    {"40", 
     RowBox[{"0.1303106691792054198`5.265494972838234", "-", 
      RowBox[{
      "0.6441538055422081698`5.959504574699623", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.986627810789457*^9, 3.986628526076428*^9},
 CellLabel->
  "Out[9]//TableForm=",ExpressionUUID->"eba475e9-6cfa-40de-a3a0-2ba944d5913f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pad\[EAcute] approximants and Wynn algorithm", "Section",
 CellChangeTimes->{{3.98649188522904*^9, 3.9864919579794545`*^9}, {
  3.986491989073411*^9, 3.986492010260852*^9}, {3.9864934443698044`*^9, 
  3.9864934520256786`*^9}, {3.986493499146716*^9, 
  3.9864935203232346`*^9}},ExpressionUUID->"182cae86-4b7f-434a-a0f0-\
5727601491c4"],

Cell["\<\
The WKBOrdersList function computes only the individual WKB correction terms. \
To obtain the quasinormal frequency, these terms must be multiplied by the \
corresponding powers of the imaginary unit and subsequently resummed using \
Pad\[EAcute] approximants. We primarily employ diagonal Pad\[EAcute] \
approximants (n=m) for even and subdiagonal approximants (n=m+1) for odd WKB \
orders. This section describes the procedures for constructing the Pad\
\[EAcute] approximants and for evaluating their Ces\[AGrave]ro mean values, \
which are used to assess the convergence regime of the resulting frequencies.\
\
\>", "Text",
 CellChangeTimes->{{3.9865361511295214`*^9, 3.9865362016785793`*^9}, {
   3.9865362680495296`*^9, 3.9865362689904256`*^9}, {3.9865657983938885`*^9, 
   3.9865658033059225`*^9}, {3.986621889773811*^9, 3.986621891784169*^9}, {
   3.986626143693444*^9, 3.9866263404403057`*^9}, {3.986626492532586*^9, 
   3.986626596483898*^9}, {3.9866266277051563`*^9, 3.986626723842382*^9}, {
   3.986628916237807*^9, 3.986628927752899*^9}, 3.986631200710684*^9},
 FontColor->RGBColor[0.5, 0, 0],
 Background->RGBColor[
  1, 1, 0.9],ExpressionUUID->"92727b47-1db7-4b46-8278-e24a0d4f2a24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WKBdata", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "=", "0"}], ",", 
       RowBox[{"\[ScriptL]", "=", "0"}], ",", 
       RowBox[{"M", "=", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[CapitalLambda]", "=", "0"}], ",", 
       RowBox[{"\[Mu]", "=", "0"}], ",", 
       RowBox[{"overtone", "=", "1"}], ",", 
       RowBox[{"WKBorder", "=", "100"}], ",", 
       RowBox[{"precision", "=", "250"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"peak", "=", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"V", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{"2", "M"}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Peak position at r=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "/.", "peak"}], "//", "N"}], ",", "InputForm"}], 
           "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"WKBOrdersList", "[", 
         RowBox[{"WKBorder", ",", 
          RowBox[{"V", "[", "r", "]"}], ",", 
          RowBox[{"f", "[", "r", "]"}], ",", "peak", ",", "overtone"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.986542064995736*^9, 3.9865420900321736`*^9}, {
  3.9865421707334995`*^9, 3.98654217079311*^9}, {3.9865422064887905`*^9, 
  3.9865422065722957`*^9}, {3.98663122012752*^9, 3.9866312211943808`*^9}, {
  3.9866312724099016`*^9, 3.986631273575823*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a24bd379-857d-49dd-9405-6ea4221d9208"],

Cell[BoxData["\<\"Peak position at r=1.3333333333333333\"\>"], "Print",
 CellChangeTimes->{3.9865420910738983`*^9, 3.986542171429626*^9, 
  3.9865422103054466`*^9, 3.9865442270680313`*^9, 3.9865458689589205`*^9, 
  3.9865672484717283`*^9, 3.9866312745895343`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"cc7365ef-b08d-4908-b4ef-7f5783a2e220"]
}, Open  ]],

Cell["\<\
The Pad\[EAcute] approximants are constructed using the WKBOrdersPadefication \
function: The command \[OpenCurlyDoubleQuote]last\[CloseCurlyDoubleQuote] \
returns the highest available (sub)diagonal Pad\[EAcute] approximant\
\>", "Text",
 CellChangeTimes->{{3.9865424423080287`*^9, 3.9865425763541203`*^9}, 
   3.986542668707415*^9, {3.986631247160571*^9, 3.986631266743614*^9}, {
   3.986631316159402*^9, 3.9866313280756955`*^9}, {3.9866313652092233`*^9, 
   3.986631370315332*^9}},ExpressionUUID->"f0bad49c-a73e-499c-9310-\
2d138222715d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WKBOrdersPadefication", "[", 
   RowBox[{"WKBdata", ",", "\"\<last\>\""}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.9865423472072725`*^9, 3.986542359790945*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c8a3520f-dfd7-4be7-aab9-5f9a2a09450c"],

Cell[BoxData[
 RowBox[{"0.17225429016375712`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.6961018341205277`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9866313011926603`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f7c5429d-ea32-4a3e-92b6-dcc0558f6596"]
}, Open  ]],

Cell["\<\
By default WKBOrdersPadefication returns the list of (sub)diagonal \
approximants for all the calculated WKB orders\
\>", "Text",
 CellChangeTimes->{{3.9865424423080287`*^9, 3.9865425763541203`*^9}, {
  3.9865426524937153`*^9, 
  3.9865427278096876`*^9}},ExpressionUUID->"b84a9c12-45d9-4e6a-941d-\
65cf69dd4536"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WKBOrdersPadefication", "[", "WKBdata", "]"}], "//", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "//", "Length"}], "//", "Range"}], ",", 
       RowBox[{"SetAccuracy", "[", 
        RowBox[{"#", ",", "6"}], "]"}]}], "}"}], "&"}]}], "//", "Transpose"}],
   "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9865427375206604`*^9, 3.9865427420782104`*^9}, {
  3.98654336941343*^9, 3.9865434268534408`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0e685398-d5f0-4e98-bf69-0fbf8c879b07"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", 
     RowBox[{"0.1219573235270561241`5.2367228826120416", "-", 
      RowBox[{
      "0.0965536219920194089`5.1352835678339215", " ", "\[ImaginaryI]"}]}]},
    {"2", 
     RowBox[{"0.2122846361715909737`5.47743356162895", "-", 
      RowBox[{
      "0.3952572102773103898`5.747394798903252", " ", "\[ImaginaryI]"}]}]},
    {"3", 
     RowBox[{"0.0094531660095665319`4.12609228255371", "+", 
      RowBox[{
      "0.3914005778888031202`5.743136460374548", " ", "\[ImaginaryI]"}]}]},
    {"4", 
     RowBox[{"0.1571856867172882316`5.346927994607182", "-", 
      RowBox[{
      "0.6975494911715551012`5.994090024086156", " ", "\[ImaginaryI]"}]}]},
    {"5", 
     RowBox[{"0.1644481921623510043`5.366544101322718", "-", 
      RowBox[{
      "0.7199900551113690899`6.007841495596477", " ", "\[ImaginaryI]"}]}]},
    {"6", 
     RowBox[{"0.1683978883283903321`5.376851639074733", "-", 
      RowBox[{
      "0.6996145430970308568`5.995373826541923", " ", "\[ImaginaryI]"}]}]},
    {"7", 
     RowBox[{"0.1739291297508777417`5.3908873218164", "-", 
      RowBox[{
      "0.6948077465346859127`5.9923796496601796", " ", "\[ImaginaryI]"}]}]},
    {"8", 
     RowBox[{"0.1680166474795639259`5.375867312595487", "-", 
      RowBox[{
      "0.6942260742394971561`5.992015919016527", " ", "\[ImaginaryI]"}]}]},
    {"9", 
     RowBox[{"0.1756910100875654039`5.395264537533035", "-", 
      RowBox[{
      "0.6929661233925182492`5.991227001876254", " ", "\[ImaginaryI]"}]}]},
    {"10", 
     RowBox[{"0.1783779831610552108`5.4018562470776175", "-", 
      RowBox[{
      "0.7011265302550571114`5.99631139872705", " ", "\[ImaginaryI]"}]}]},
    {"11", 
     RowBox[{"0.1749653790665049109`5.393467119844828", "-", 
      RowBox[{
      "0.6958459814456335778`5.99302812133569", " ", "\[ImaginaryI]"}]}]},
    {"12", 
     RowBox[{"0.1739745319353182767`5.391000674565752", "-", 
      RowBox[{
      "0.695989388133176503`5.993117615732297", " ", "\[ImaginaryI]"}]}]},
    {"13", 
     RowBox[{"0.1749555162992335741`5.39344263805217", "-", 
      RowBox[{
      "0.6957510054149932537`5.992968840428252", " ", "\[ImaginaryI]"}]}]},
    {"14", 
     RowBox[{"0.1765758765864075197`5.3974463687551655", "-", 
      RowBox[{
      "0.6955343802334869795`5.992833599847563", " ", "\[ImaginaryI]"}]}]},
    {"15", 
     RowBox[{"0.1752325097687064078`5.394129679021298", "-", 
      RowBox[{
      "0.6962176136270891709`5.993260004146373", " ", "\[ImaginaryI]"}]}]},
    {"16", 
     RowBox[{"0.1757654368519872528`5.395448475735671", "-", 
      RowBox[{
      "0.6957757352543875598`5.992984276757967", " ", "\[ImaginaryI]"}]}]},
    {"17", 
     RowBox[{"0.1751227372357054219`5.393857534634626", "-", 
      RowBox[{
      "0.6960531425347046437`5.993157396391566", " ", "\[ImaginaryI]"}]}]},
    {"18", 
     RowBox[{"0.1766604603696279361`5.397654355687257", "-", 
      RowBox[{
      "0.6950479723466999079`5.992529778546496", " ", "\[ImaginaryI]"}]}]},
    {"19", 
     RowBox[{"0.1751119515423061199`5.393830785901399", "-", 
      RowBox[{
      "0.6955192178344666471`5.992824132281055", " ", "\[ImaginaryI]"}]}]},
    {"20", 
     RowBox[{"0.1761591184550549427`5.396420126145276", "-", 
      RowBox[{
      "0.6954266600726723625`5.9927663337341786", " ", "\[ImaginaryI]"}]}]},
    {"21", 
     RowBox[{"0.1751154702857163699`5.393839512635807", "-", 
      RowBox[{
      "0.6958231597148397018`5.99301387750221", " ", "\[ImaginaryI]"}]}]},
    {"22", 
     RowBox[{"0.1733177050427151947`5.389357927594953", "-", 
      RowBox[{
      "0.6961157605861737201`5.993196464458921", " ", "\[ImaginaryI]"}]}]},
    {"23", 
     RowBox[{"0.1750546267028811625`5.393688591510459", "-", 
      RowBox[{
      "0.6956693600324913429`5.992917873603251", " ", "\[ImaginaryI]"}]}]},
    {"24", 
     RowBox[{"0.1748638076966387716`5.393214928842128", "-", 
      RowBox[{
      "0.6957596074204131224`5.992974209849732", " ", "\[ImaginaryI]"}]}]},
    {"25", 
     RowBox[{"0.175059202680590021`5.3936999439433055", "-", 
      RowBox[{
      "0.6956798056588729278`5.99292439458017", " ", "\[ImaginaryI]"}]}]},
    {"26", 
     RowBox[{"0.174283991519055275`5.39177249558899", "-", 
      RowBox[{
      "0.696082034417242442`5.993175422780622", " ", "\[ImaginaryI]"}]}]},
    {"27", 
     RowBox[{"0.1746219808940922679`5.392613908336502", "-", 
      RowBox[{
      "0.69539518419269347`5.9927466765781645", " ", "\[ImaginaryI]"}]}]},
    {"28", 
     RowBox[{"0.1743576713891384952`5.3919560580537516", "-", 
      RowBox[{
      "0.6960250432814830052`5.993139863826591", " ", "\[ImaginaryI]"}]}]},
    {"29", 
     RowBox[{"0.1749554003326644479`5.3934423501866675", "-", 
      RowBox[{
      "0.6959929253681237199`5.993119822946575", " ", "\[ImaginaryI]"}]}]},
    {"30", 
     RowBox[{"0.1742906174097132512`5.391789006187738", "-", 
      RowBox[{
      "0.6960968739643183175`5.993184681265103", " ", "\[ImaginaryI]"}]}]},
    {"31", 
     RowBox[{"0.1741507186134049264`5.391440268697406", "-", 
      RowBox[{
      "0.6959241827405308477`5.9930769259325425", " ", "\[ImaginaryI]"}]}]},
    {"32", 
     RowBox[{"0.1743025894204884829`5.391818836821939", "-", 
      RowBox[{
      "0.6960773117172898621`5.993172476217738", " ", "\[ImaginaryI]"}]}]},
    {"33", 
     RowBox[{"0.1742098645566912687`5.391587740933267", "-", 
      RowBox[{
      "0.6960101035683182265`5.993130541885254", " ", "\[ImaginaryI]"}]}]},
    {"34", 
     RowBox[{"0.1742977704599905854`5.391806829674537", "-", 
      RowBox[{
      "0.6960855230801765279`5.993177599396581", " ", "\[ImaginaryI]"}]}]},
    {"35", 
     RowBox[{"0.1740467890294340289`5.391181013273833", "-", 
      RowBox[{
      "0.6956672300583576128`5.992916543894797", " ", "\[ImaginaryI]"}]}]},
    {"36", 
     RowBox[{"0.1741688198935262657`5.391485407055781", "-", 
      RowBox[{
      "0.6961835217622176386`5.993238737417386", " ", "\[ImaginaryI]"}]}]},
    {"37", 
     RowBox[{"0.1740728149137405601`5.391245950139404", "-", 
      RowBox[{
      "0.6958316810101305204`5.9930191959927095", " ", "\[ImaginaryI]"}]}]},
    {"38", 
     RowBox[{"0.1742057591083967145`5.391577506182475", "-", 
      RowBox[{
      "0.6961654884576767045`5.9932274877025575", " ", "\[ImaginaryI]"}]}]},
    {"39", 
     RowBox[{"0.1742915326674641672`5.391791286805897", "-", 
      RowBox[{
      "0.6950171388609555936`5.992510512092556", " ", "\[ImaginaryI]"}]}]},
    {"40", 
     RowBox[{"0.1740546910940274664`5.391200730645031", "-", 
      RowBox[{
      "0.6962384231950401053`5.993272984779576", " ", "\[ImaginaryI]"}]}]},
    {"41", 
     RowBox[{"0.1746899438169965181`5.392782902983839", "-", 
      RowBox[{
      "0.6969519641711846675`5.993717844202175", " ", "\[ImaginaryI]"}]}]},
    {"42", 
     RowBox[{"0.1740868296462984178`5.391280914105582", "-", 
      RowBox[{
      "0.6962284718351452681`5.993266777349144", " ", "\[ImaginaryI]"}]}]},
    {"43", 
     RowBox[{"0.176235431630963778`5.3966082243533995", "-", 
      RowBox[{
      "0.6954975492579979525`5.9928106018284915", " ", "\[ImaginaryI]"}]}]},
    {"44", 
     RowBox[{"0.1737722248786619725`5.390495359438887", "-", 
      RowBox[{
      "0.6963118741734741489`5.993318799073989", " ", "\[ImaginaryI]"}]}]},
    {"45", 
     RowBox[{"0.1755134487800834142`5.394825397877131", "-", 
      RowBox[{
      "0.6971973001824051039`5.993870694517001", " ", "\[ImaginaryI]"}]}]},
    {"46", 
     RowBox[{"0.1749345947156733196`5.393390701012409", "-", 
      RowBox[{
      "0.6964977574877850838`5.993434720297287", " ", "\[ImaginaryI]"}]}]},
    {"47", 
     RowBox[{"0.1755269341890099612`5.394858765198785", "-", 
      RowBox[{
      "0.6971916822331636831`5.993867194999455", " ", "\[ImaginaryI]"}]}]},
    {"48", 
     RowBox[{"0.1734047714733250122`5.389576041352951", "-", 
      RowBox[{
      "0.6964139026043443386`5.993382430242941", " ", "\[ImaginaryI]"}]}]},
    {"49", 
     RowBox[{"0.1743861363232034412`5.3920269534419765", "-", 
      RowBox[{
      "0.6972531625154367926`5.993905490594228", " ", "\[ImaginaryI]"}]}]},
    {"50", 
     RowBox[{"0.1732436758497400347`5.389172387761201", "-", 
      RowBox[{
      "0.6965234680341066492`5.993450751565428", " ", "\[ImaginaryI]"}]}]},
    {"51", 
     RowBox[{"0.1758064522075266189`5.395549807743258", "-", 
      RowBox[{
      "0.6972861519201215101`5.993926038048531", " ", "\[ImaginaryI]"}]}]},
    {"52", 
     RowBox[{"0.1733697287079343197`5.389488267426762", "-", 
      RowBox[{
      "0.696420628540907587`5.993386624620765", " ", "\[ImaginaryI]"}]}]},
    {"53", 
     RowBox[{"0.1732265312469724468`5.38912940682818", "-", 
      RowBox[{
      "0.6961996549906708088`5.993248801560949", " ", "\[ImaginaryI]"}]}]},
    {"54", 
     RowBox[{"0.1733661033887482203`5.389479185838002", "-", 
      RowBox[{
      "0.6964231918518552067`5.993388223122742", " ", "\[ImaginaryI]"}]}]},
    {"55", 
     RowBox[{"0.1728797907237053437`5.388259225980689", "-", 
      RowBox[{
      "0.6938692907659022969`5.991792664763058", " ", "\[ImaginaryI]"}]}]},
    {"56", 
     RowBox[{"0.1735021333773444789`5.38981981706443", "-", 
      RowBox[{
      "0.6963177597171329923`5.993322469912339", " ", "\[ImaginaryI]"}]}]},
    {"57", 
     RowBox[{"0.1728731051740228092`5.388242430764393", "-", 
      RowBox[{
      "0.6950658088627937096`5.99254092339035", " ", "\[ImaginaryI]"}]}]},
    {"58", 
     RowBox[{"0.1732172755082165463`5.389106201239335", "-", 
      RowBox[{
      "0.6964713967231797289`5.993418282984841", " ", "\[ImaginaryI]"}]}]},
    {"59", 
     RowBox[{"0.172771757690344691`5.387987749391073", "-", 
      RowBox[{
      "0.6945681908166245723`5.992229887850296", " ", "\[ImaginaryI]"}]}]},
    {"60", 
     RowBox[{"0.1736280218245869013`5.390134815110841", "-", 
      RowBox[{
      "0.6948167695888932791`5.992385289547224", " ", "\[ImaginaryI]"}]}]},
    {"61", 
     RowBox[{"0.1727741800314487274`5.387993838360787", "-", 
      RowBox[{
      "0.6945799746369881724`5.992237255888187", " ", "\[ImaginaryI]"}]}]},
    {"62", 
     RowBox[{"0.1725372295117771166`5.387397817977532", "-", 
      RowBox[{
      "0.6963500056761299072`5.993342581302014", " ", "\[ImaginaryI]"}]}]},
    {"63", 
     RowBox[{"0.1726092119386662088`5.387578967585298", "-", 
      RowBox[{
      "0.6940757364099332178`5.991921860376604", " ", "\[ImaginaryI]"}]}]},
    {"64", 
     RowBox[{"0.1721433688038795797`5.386405295582231", "-", 
      RowBox[{
      "0.6960293176842968683`5.993142530891336", " ", "\[ImaginaryI]"}]}]},
    {"65", 
     RowBox[{"0.1727482579649365052`5.387928674370094", "-", 
      RowBox[{
      "0.694643671179287619`5.992277081091191", " ", "\[ImaginaryI]"}]}]},
    {"66", 
     RowBox[{"0.1722910619188669055`5.386777745622435", "-", 
      RowBox[{
      "0.6961711121110808946`5.993230995937046", " ", "\[ImaginaryI]"}]}]},
    {"67", 
     RowBox[{"0.1694069243994646982`5.379446155698095", "-", 
      RowBox[{
      "0.6968415914486277609`5.9936490617569325", " ", "\[ImaginaryI]"}]}]},
    {"68", 
     RowBox[{"0.1722519325408433607`5.3866791009057975", "-", 
      RowBox[{
      "0.6961424796328576727`5.993213133686227", " ", "\[ImaginaryI]"}]}]},
    {"69", 
     RowBox[{"0.1724985691816610118`5.38730049492774", "-", 
      RowBox[{
      "0.6956968739348006013`5.992935049722174", " ", "\[ImaginaryI]"}]}]},
    {"70", 
     RowBox[{"0.1722712944972552091`5.3867279149779845", "-", 
      RowBox[{
      "0.6961550041792592774`5.993220947162089", " ", "\[ImaginaryI]"}]}]},
    {"71", 
     RowBox[{"0.1722436664601624105`5.386658259343595", "-", 
      RowBox[{
      "0.6962014712528580264`5.993249934557225", " ", "\[ImaginaryI]"}]}]},
    {"72", 
     RowBox[{"0.172270814553574636`5.386726705042324", "-", 
      RowBox[{
      "0.6961547300545997674`5.993220776150102", " ", "\[ImaginaryI]"}]}]},
    {"73", 
     RowBox[{"0.1723369569210714585`5.386893417855872", "-", 
      RowBox[{
      "0.6960214292902494455`5.993137608820768", " ", "\[ImaginaryI]"}]}]},
    {"74", 
     RowBox[{"0.1722855302642882471`5.3867638017439825", "-", 
      RowBox[{
      "0.6961609728630977366`5.993224670693957", " ", "\[ImaginaryI]"}]}]},
    {"75", 
     RowBox[{"0.1723179549903150699`5.386845529760295", "-", 
      RowBox[{
      "0.6960673102102716595`5.9931662360624545", " ", "\[ImaginaryI]"}]}]},
    {"76", 
     RowBox[{"0.172268806683531674`5.386721643175263", "-", 
      RowBox[{
      "0.6961521489257902954`5.993219165916013", " ", "\[ImaginaryI]"}]}]},
    {"77", 
     RowBox[{"0.1723261324575102574`5.386866139014938", "-", 
      RowBox[{
      "0.696043764787316446`5.9931515452127835", " ", "\[ImaginaryI]"}]}]},
    {"78", 
     RowBox[{"0.1723567914611148456`5.386943398636446", "-", 
      RowBox[{
      "0.6960646117223369461`5.993164552402448", " ", "\[ImaginaryI]"}]}]},
    {"79", 
     RowBox[{"0.1723260661902910613`5.386865972008966", "-", 
      RowBox[{
      "0.6960439870658293069`5.993151683902792", " ", "\[ImaginaryI]"}]}]},
    {"80", 
     RowBox[{"0.1722486833087282142`5.386670908621006", "-", 
      RowBox[{
      "0.6961130494270963619`5.993194773010765", " ", "\[ImaginaryI]"}]}]},
    {"81", 
     RowBox[{"0.1723298200756192928`5.386875432411349", "-", 
      RowBox[{
      "0.696022186771083057`5.9931380814636395", " ", "\[ImaginaryI]"}]}]},
    {"82", 
     RowBox[{"0.1722484936163112458`5.3866704303449815", "-", 
      RowBox[{
      "0.6960878388811318642`5.993179044244764", " ", "\[ImaginaryI]"}]}]},
    {"83", 
     RowBox[{"0.1723220453126981125`5.386855838514002", "-", 
      RowBox[{
      "0.6960505660676879492`5.9931557888311495", " ", "\[ImaginaryI]"}]}]},
    {"84", 
     RowBox[{"0.1722479187562930128`5.3866689809334645", "-", 
      RowBox[{
      "0.6960976026815182853`5.993185135911152", " ", "\[ImaginaryI]"}]}]},
    {"85", 
     RowBox[{"0.1721574951685537624`5.386440933031174", "-", 
      RowBox[{
      "0.6960100185368957301`5.993130488827576", " ", "\[ImaginaryI]"}]}]},
    {"86", 
     RowBox[{"0.1722478330322292594`5.3866687647944405", "-", 
      RowBox[{
      "0.6960957995020127963`5.993184010908106", " ", "\[ImaginaryI]"}]}]},
    {"87", 
     RowBox[{"0.1722793325401335532`5.3867481783436215", "-", 
      RowBox[{
      "0.6960877969140920193`5.993179018061209", " ", "\[ImaginaryI]"}]}]},
    {"88", 
     RowBox[{"0.1722479865170633716`5.3866691517809455", "-", 
      RowBox[{
      "0.6960972891182366039`5.993184940279343", " ", "\[ImaginaryI]"}]}]},
    {"89", 
     RowBox[{"0.1722515929760142272`5.386678244768657", "-", 
      RowBox[{
      "0.6960966916429595743`5.993184567514886", " ", "\[ImaginaryI]"}]}]},
    {"90", 
     RowBox[{"0.1722479808420237802`5.386669137472281", "-", 
      RowBox[{
      "0.696097247807440121`5.993184914505573", " ", "\[ImaginaryI]"}]}]},
    {"91", 
     RowBox[{"0.1722603712257472873`5.386700376629474", "-", 
      RowBox[{
      "0.6960944593675007567`5.993183174796777", " ", "\[ImaginaryI]"}]}]},
    {"92", 
     RowBox[{"0.172248423430774406`5.386670253384378", "-", 
      RowBox[{
      "0.6960989095244221362`5.993185951248149", " ", "\[ImaginaryI]"}]}]},
    {"93", 
     RowBox[{"0.1722571769530795483`5.386692323309689", "-", 
      RowBox[{
      "0.6960955460318637851`5.993183852767937", " ", "\[ImaginaryI]"}]}]},
    {"94", 
     RowBox[{"0.1722486313526441558`5.386670777622941", "-", 
      RowBox[{
      "0.6960948613159450659`5.993183425573003", " ", "\[ImaginaryI]"}]}]},
    {"95", 
     RowBox[{"0.1722575154398025737`5.386693176700963", "-", 
      RowBox[{
      "0.6960954204316472616`5.993183774405869", " ", "\[ImaginaryI]"}]}]},
    {"96", 
     RowBox[{"0.1722511120468640781`5.386677032209957", "-", 
      RowBox[{
      "0.6961017605766892208`5.993187730009349", " ", "\[ImaginaryI]"}]}]},
    {"97", 
     RowBox[{"0.1722566789815906672`5.386691067823062", "-", 
      RowBox[{
      "0.6960957866063083267`5.9931840028624705", " ", "\[ImaginaryI]"}]}]},
    {"98", 
     RowBox[{"0.1722557866870472528`5.386688818159347", "-", 
      RowBox[{
      "0.6961008458958972976`5.993187159344104", " ", "\[ImaginaryI]"}]}]},
    {"99", 
     RowBox[{"0.1722569705052108052`5.386691802813386", "-", 
      RowBox[{
      "0.696095662355838435`5.993183925342538", " ", "\[ImaginaryI]"}]}]},
    {"100", 
     RowBox[{"0.1722542901637571232`5.386685045080703", "-", 
      RowBox[{
      "0.6961018341205276937`5.993187775892988", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9866313911906967`*^9},
 CellLabel->
  "Out[16]//TableForm=",ExpressionUUID->"3d244480-8733-40b1-9139-\
42f6af6571fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "WKBOrdersPadefication"}]], "Input",
 CellChangeTimes->{3.986542588781582*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"ac3c8aa0-b6e4-4a58-b52f-499add7edf45"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersPadefication uses WKBOrdersList output to \
produce the Pad\[EAcute] approximants. By default calculates all subdiagonal \
(for odd orders) and diagonal (for even orders) Pad\[EAcute] \
approximants.\\nUse WKBOrdersPadefication[orders,command] to specify the \
output data:\\nWKBOrdersPadefication[orders,\\\"last\\\"] returns only the \
last value (equivalent to \
WKBOrdersPadefication[orders]//Last).\\nWKBOrdersPadefication[orders,\\\"\
diagonal\\\"] returns only the diagonal approximants for even \
orders.\\nWKBOrdersPadefication[orders,\\\"subdiagonal\\\"] returns only the \
subdiagonal approximants for odd \
orders.\\nWKBOrdersPadefication[orders,{m,n}] returns a particular Pad\
\[EAcute] approximant.\\nWKBOrdersPadefication[orders,{{m1,n1},{m2,n2},...}] \
produces a list of the particular \
approximants.\\nWKBOrdersPadefication[orders,\\\"approximants\\\"] calculates \
all the approximants for the highest-order.\\nWKBOrdersPadefication[orders,\\\
\"all\\\"] calculates all the approximants for each order.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`L", ":", 
                    RowBox[{"{", "__List", "}"}]}], ",", 
                    "BenderWuWKB`Private`p___"}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{"#1", ",", "BenderWuWKB`Private`p"}], "]"}], 
                    "&"}], ")"}], "/@", "BenderWuWKB`Private`L"}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`orders_List", ",", 
                    "BenderWuWKB`Private`p___"}], "]"}], ":=", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`len", "=", 
                    RowBox[{
                    "Length", "[", "BenderWuWKB`Private`orders", "]"}]}], 
                    "}"}], ",", 
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`orders", ".", 
                    SuperscriptBox["BenderWuWKB`Private`x$", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"BenderWuWKB`Private`len", "-", "1"}]}], "]"}]]}],
                     ",", "BenderWuWKB`Private`x$", ",", 
                    "BenderWuWKB`Private`p"}], "]"}], "/;", 
                    RowBox[{"BenderWuWKB`Private`len", ">", "0"}]}]}], 
                    "]"}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly_", ",", 
                    "BenderWuWKB`Private`var_", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"BenderWuWKB`Private`m_Integer", "/;", 
                    RowBox[{
                    "BenderWuWKB`Private`m", "\[GreaterEqual]", "0"}]}], ",", 
                    
                    RowBox[{"BenderWuWKB`Private`n_Integer", "/;", 
                    RowBox[{
                    "BenderWuWKB`Private`n", "\[GreaterEqual]", "0"}]}]}], 
                    "}"}]}], "]"}], ":=", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    RowBox[{"PadeApproximant", "[", 
                    RowBox[{"BenderWuWKB`Private`poly", ",", 
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`var", ",", "0", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "BenderWuWKB`Private`m", ",", "BenderWuWKB`Private`n"}], 
                    "}"}]}], "}"}]}], "]"}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    "BenderWuWKB`Private`var", "\[Rule]", 
                    "\[ImaginaryI]"}]}]], "/;", 
                    RowBox[{"PolynomialQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly_", ",", 
                    "BenderWuWKB`Private`var_", ",", 
                    RowBox[{"BenderWuWKB`Private`list", ":", 
                    RowBox[{"{", "__List", "}"}]}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var", ",", "#1"}], "]"}], "&"}], 
                    ")"}], "/@", "BenderWuWKB`Private`list"}], "/;", 
                    RowBox[{"PolynomialQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly_", ",", 
                    "BenderWuWKB`Private`var_", ",", 
                    RowBox[{"BenderWuWKB`Private`o__", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "#1", "]"}], "&&", 
                    RowBox[{"#1", ">", "0"}]}], "&"}], ")"}]}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["#1", "2"], "]"}], ",", 
                    RowBox[{"Ceiling", "[", 
                    FractionBox["#1", "2"], "]"}]}], "}"}], "&"}], ")"}], "/@", 
                    RowBox[{"{", "BenderWuWKB`Private`o", "}"}]}]}], "]"}], "/;", 
                    RowBox[{"PolynomialQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly_", ",", 
                    "BenderWuWKB`Private`var_"}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var", ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Range", "[", 
                    RowBox[{
                    RowBox[{"Print", "[", "]"}], ";", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}], "]"}]}]}], "]"}], "/;", 
                    RowBox[{"PolynomialQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly_", ",", 
                    "BenderWuWKB`Private`var_", ",", "\<\"diagonal\"\>"}], 
                    "]"}], ":=", 
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var", ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Range", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}], ",", "2"}], "]"}]}]}],
                     "]"}], "/;", 
                    RowBox[{"PolynomialQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly_", ",", 
                    "BenderWuWKB`Private`var_", ",", "\<\"subdiagonal\"\>"}], 
                    "]"}], ":=", 
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var", ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Range", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}], ",", "2"}], "]"}]}]}],
                     "]"}], "/;", 
                    RowBox[{"PolynomialQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly_", ",", 
                    "BenderWuWKB`Private`var_", ",", "\<\"last\"\>"}], "]"}], 
                    ":=", 
                    RowBox[{
                    RowBox[{"Last", "[", 
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var", ",", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}], "]"}], "]"}], "/;", 
                    
                    RowBox[{"PolynomialQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly_", ",", 
                    "BenderWuWKB`Private`var_", ",", "\<\"approximants\"\>"}],
                     "]"}], ":=", 
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var", ",", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"#1", ",", "0", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", "#1", ",", "1"}], "]"}]}], "}"}], "&"}],
                     ")"}], "[", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}], "]"}], "]"}]}], "]"}],
                     "/;", 
                    RowBox[{"PolynomialQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}]}]},
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly_", ",", 
                    "BenderWuWKB`Private`var_", ",", "\<\"all\"\>"}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"WKBOrdersPadefication", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"#1", ",", "0", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", "#1", ",", "1"}], "]"}]}], "}"}], "]"}],
                     "&"}], ")"}], "/@", 
                    RowBox[{"Range", "[", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}], "]"}]}]}], "]"}], "/;", 
                    RowBox[{"PolynomialQ", "[", 
                    RowBox[{
                    "BenderWuWKB`Private`poly", ",", 
                    "BenderWuWKB`Private`var"}], "]"}]}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"BenderWuWKB`WKBOrdersPadefication\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersPadefication uses WKBOrdersList output to \
produce the Pad\[EAcute] approximants. By default calculates all subdiagonal \
(for odd orders) and diagonal (for even orders) Pad\[EAcute] \
approximants.\\nUse WKBOrdersPadefication[orders,command] to specify the \
output data:\\nWKBOrdersPadefication[orders,\\\"last\\\"] returns only the \
last value (equivalent to \
WKBOrdersPadefication[orders]//Last).\\nWKBOrdersPadefication[orders,\\\"\
diagonal\\\"] returns only the diagonal approximants for even \
orders.\\nWKBOrdersPadefication[orders,\\\"subdiagonal\\\"] returns only the \
subdiagonal approximants for odd \
orders.\\nWKBOrdersPadefication[orders,{m,n}] returns a particular Pad\
\[EAcute] approximant.\\nWKBOrdersPadefication[orders,{{m1,n1},{m2,n2},...}] \
produces a list of the particular \
approximants.\\nWKBOrdersPadefication[orders,\\\"approximants\\\"] calculates \
all the approximants for the highest-order.\\nWKBOrdersPadefication[orders,\\\
\"all\\\"] calculates all the approximants for each order.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {3., 10.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {3., 10.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "WKBOrdersPadefication uses WKBOrdersList output to produce the Pad\
\[EAcute] approximants. By default calculates all subdiagonal (for odd \
orders) and diagonal (for even orders) Pad\[EAcute] approximants.\nUse \
WKBOrdersPadefication[orders,command] to specify the output data:\n\
WKBOrdersPadefication[orders,\"last\"] returns only the last value \
(equivalent to WKBOrdersPadefication[orders]//Last).\n\
WKBOrdersPadefication[orders,\"diagonal\"] returns only the diagonal \
approximants for even orders.\nWKBOrdersPadefication[orders,\"subdiagonal\"] \
returns only the subdiagonal approximants for odd orders.\n\
WKBOrdersPadefication[orders,{m,n}] returns a particular Pad\[EAcute] \
approximant.\nWKBOrdersPadefication[orders,{{m1,n1},{m2,n2},...}] produces a \
list of the particular approximants.\n\
WKBOrdersPadefication[orders,\"approximants\"] calculates all the \
approximants for the highest-order.\nWKBOrdersPadefication[orders,\"all\"] \
calculates all the approximants for each order.", "Documentation" -> None, 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, BenderWuWKB`WKBOrdersPadefication, {
      BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`L, {
           BlankSequence[List]}], 
         Pattern[BenderWuWKB`Private`p, 
          BlankNullSequence[]]] :> 
       Map[BenderWuWKB`WKBOrdersPadefication[#, BenderWuWKB`Private`p]& , 
         BenderWuWKB`Private`L], BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`orders, 
          Blank[List]], 
         Pattern[BenderWuWKB`Private`p, 
          BlankNullSequence[]]] :> 
       With[{BenderWuWKB`Private`len = Length[BenderWuWKB`Private`orders]}, 
         Condition[
          BenderWuWKB`WKBOrdersPadefication[
           Dot[
           BenderWuWKB`Private`orders, BenderWuWKB`Private`x$^
            Range[0, BenderWuWKB`Private`len - 1]], BenderWuWKB`Private`x$, 
           BenderWuWKB`Private`p], BenderWuWKB`Private`len > 0]], 
       BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`poly, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`var, 
          Blank[]], {
          Condition[
           Pattern[BenderWuWKB`Private`m, 
            Blank[Integer]], BenderWuWKB`Private`m >= 0], 
          Condition[
           Pattern[BenderWuWKB`Private`n, 
            Blank[Integer]], BenderWuWKB`Private`n >= 0]}] :> Condition[
         Sqrt[
          ReplaceAll[
           PadeApproximant[
           BenderWuWKB`Private`poly, {
            BenderWuWKB`Private`var, 0, {
             BenderWuWKB`Private`m, BenderWuWKB`Private`n}}], 
           BenderWuWKB`Private`var -> I]], 
         PolynomialQ[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]], 
       BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`poly, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`var, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`list, {
           BlankSequence[List]}]] :> Condition[
         Map[
         BenderWuWKB`WKBOrdersPadefication[
          BenderWuWKB`Private`poly, BenderWuWKB`Private`var, #]& , 
          BenderWuWKB`Private`list], 
         PolynomialQ[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]], 
       BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`poly, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`var, 
          Blank[]], 
         PatternTest[
          Pattern[BenderWuWKB`Private`o, 
           BlankSequence[]], And[
           IntegerQ[#], # > 0]& ]] :> Condition[
         BenderWuWKB`WKBOrdersPadefication[
         BenderWuWKB`Private`poly, BenderWuWKB`Private`var, 
          Map[{
            Floor[#/2], 
            Ceiling[#/2]}& , {BenderWuWKB`Private`o}]], 
         PolynomialQ[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]], 
       BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`poly, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`var, 
          Blank[]]] :> Condition[
         BenderWuWKB`WKBOrdersPadefication[
         BenderWuWKB`Private`poly, BenderWuWKB`Private`var, 
          Apply[Sequence, 
           Range[
           Print[]; Exponent[
             BenderWuWKB`Private`poly, BenderWuWKB`Private`var]]]], 
         PolynomialQ[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]], 
       BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`poly, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`var, 
          Blank[]], "diagonal"] :> Condition[
         BenderWuWKB`WKBOrdersPadefication[
         BenderWuWKB`Private`poly, BenderWuWKB`Private`var, 
          Apply[Sequence, 
           Range[2, 
            Exponent[BenderWuWKB`Private`poly, BenderWuWKB`Private`var], 2]]], 
         PolynomialQ[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]], 
       BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`poly, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`var, 
          Blank[]], "subdiagonal"] :> Condition[
         BenderWuWKB`WKBOrdersPadefication[
         BenderWuWKB`Private`poly, BenderWuWKB`Private`var, 
          Apply[Sequence, 
           Range[1, 
            Exponent[BenderWuWKB`Private`poly, BenderWuWKB`Private`var], 2]]], 
         PolynomialQ[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]], 
       BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`poly, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`var, 
          Blank[]], "last"] :> Condition[
         Last[
          BenderWuWKB`WKBOrdersPadefication[
          BenderWuWKB`Private`poly, BenderWuWKB`Private`var, 
           Exponent[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]]], 
         PolynomialQ[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]], 
       BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`poly, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`var, 
          Blank[]], "approximants"] :> Condition[
         BenderWuWKB`WKBOrdersPadefication[
         BenderWuWKB`Private`poly, BenderWuWKB`Private`var, 
          Transpose[
           ({
            Range[#, 0, -1], 
            Range[0, #, 1]}& )[
            Exponent[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]]]], 
         PolynomialQ[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]], 
       BenderWuWKB`WKBOrdersPadefication[
         Pattern[BenderWuWKB`Private`poly, 
          Blank[]], 
         Pattern[BenderWuWKB`Private`var, 
          Blank[]], "all"] :> Condition[
         BenderWuWKB`WKBOrdersPadefication[
         BenderWuWKB`Private`poly, BenderWuWKB`Private`var, 
          Map[Transpose[{
             Range[#, 0, -1], 
             Range[0, #, 1]}]& , 
           Range[
            Exponent[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]]]], 
         PolynomialQ[BenderWuWKB`Private`poly, BenderWuWKB`Private`var]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "BenderWuWKB`WKBOrdersPadefication"], False]]], "Output",
 CellChangeTimes->{3.986542589131877*^9, 3.986545890758181*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"0f5ed5ca-ae53-427d-98cb-64f8b5838ba7"]
}, Open  ]],

Cell["Example of the list of all the diagonal Pad\[EAcute] approximants", \
"Text",
 CellChangeTimes->{{3.9865428873671627`*^9, 3.986542949858611*^9}, {
   3.986543194948406*^9, 3.9865432040824304`*^9}, 3.9865669757180076`*^9, {
   3.9866314963916445`*^9, 
   3.9866315071389575`*^9}},ExpressionUUID->"7eae65df-2c4c-47e1-97ce-\
33a3dd3c0840"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"diagonalPade", "=", 
   RowBox[{"WKBOrdersPadefication", "[", 
    RowBox[{"WKBdata", ",", "\"\<diagonal\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"diagonalPade", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.986542772414632*^9, 3.986542852636154*^9}, {
  3.9865432077899837`*^9, 3.9865432100649633`*^9}, {3.9865432864308167`*^9, 
  3.9865433021865673`*^9}, {3.9865458127207623`*^9, 3.986545814338562*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"3125da56-6fb2-4515-8506-1afb224aa388"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.21228463617159096`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.39525721027731037`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.15718568671728822`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6975494911715551`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.16839788832839034`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6996145430970309`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.16801664747956394`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6942260742394971`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17837798316105521`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.7011265302550571`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17397453193531828`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6959893881331765`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17657587658640753`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.695534380233487`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17576543685198726`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6957757352543875`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17666046036962793`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6950479723466999`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17615911845505494`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6954266600726724`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17331770504271518`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961157605861737`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17486380769663878`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6957596074204131`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17428399151905527`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960820344172425`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1743576713891385`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.696025043281483`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17429061740971324`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960968739643183`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17430258942048849`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960773117172898`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1742977704599906`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960855230801766`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17416881989352626`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961835217622176`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17420575910839672`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961654884576767`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17405469109402746`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6962384231950401`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17408682964629843`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6962284718351452`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17377222487866198`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6963118741734742`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17493459471567332`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6964977574877851`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.173404771473325`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6964139026043443`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17324367584974004`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6965234680341067`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17336972870793432`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6964206285409076`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17336610338874822`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6964231918518552`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1735021333773445`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.696317759717133`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17321727550821656`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6964713967231797`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1736280218245869`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6948167695888933`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1725372295117771`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6963500056761299`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1721433688038796`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960293176842969`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1722910619188669`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961711121110808`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17225193254084337`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961424796328577`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1722712944972552`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961550041792592`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17227081455357462`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961547300545997`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17228553026428825`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961609728630977`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17226880668353167`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961521489257902`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17235679146111485`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960646117223369`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17224868330872822`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961130494270964`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17224849361631125`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960878388811319`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.172247918756293`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960976026815183`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17224783303222926`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960957995020128`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17224798651706338`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960972891182367`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17224798084202378`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960972478074401`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1722484234307744`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960989095244221`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17224863135264415`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6960948613159451`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17225111204686408`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961017605766893`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17225578668704725`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961008458958973`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.17225429016375712`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.6961018341205277`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.986542776121459*^9, 3.9865427792406054`*^9}, {
   3.986542817106817*^9, 3.986542854315052*^9}, 3.986543210899546*^9, 
   3.986543303064926*^9, 3.9865443733120327`*^9, 3.986545890959094*^9, 
   3.986567235569538*^9, 3.986567283899785*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"6ee240d3-aee4-4d52-af6a-8c7160495797"]
}, Open  ]],

Cell["Only evens order appear in the above list", "Text",
 CellChangeTimes->{{3.986543539880084*^9, 3.9865435568292656`*^9}, 
   3.986566971014694*^9},ExpressionUUID->"7ab21431-7f73-4c93-a769-\
0e94d9b2cce9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Range", "[", 
          RowBox[{"diagonalPade", "//", "Length"}], "]"}]}], ",", 
        RowBox[{"diagonalPade", "//", "Re"}]}], "}"}], "//", "Transpose"}], 
     ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Re \[Omega]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Range", "[", 
          RowBox[{"diagonalPade", "//", "Length"}], "]"}]}], ",", 
        RowBox[{"diagonalPade", "//", "Im"}]}], "}"}], "//", "Transpose"}], 
     ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Im \[Omega]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9865421362757974`*^9, 3.9865421603711615`*^9}, {
  3.9865432286581697`*^9, 3.986543278864142*^9}, {3.9865433118301086`*^9, 
  3.9865433182550125`*^9}, {3.9865434664887486`*^9, 3.986543530020387*^9}, {
  3.986545808092762*^9, 3.9865458105472603`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"588badca-52cd-49a1-81da-81ad1839897d"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxFzX1IU1EYx/GbCBVsLpTlJJEJy8ytJiN1is7fbNO7nC97U28h45pDRGtk
RDGLGVR/6EiMkoreCEI0isqwgsR/NGmLJGuGIBSV7p/I2QuESmV0n9OBw+HD
l+c5mU1+py+B4zjD2v37SgeugwsXNbpI6T9uQv/Lz1sGM8YlqzD4q/ud4uyE
ZDXEOXmk7yRZg1gLt7w5+kxyNoIfglkvLGQdGscuTW28TM7Fg6XTQmeQbIDP
80mYukLeBY3cHRZD5HxU/ThuK9eTjUicHlhcFMlFUOfNK+PV5GKsZuVn73WQ
TejI+Di0rYYMnLp1QRViNqNX9fX2fuYyeAMj37dXkndDcTX5tddOtiDWtnKu
vYJsxbz4WxvgyeXItLekaE3kCqQpr4+am8k8msXCAbWBbEPCk3W2WR15D3jv
kfvLueRK9CRv5eeY7ejPcTY58shVsHY+nF7Rkqvhjw+3Hiok18BWJNMPK8m1
iBuulUQ2SO6qxY1ozs6bcuoO3Js4Ghdk1B14+v7bvlUy58R5Ge/5yboTk33r
Jw+zeRfCr1pPxFh3QXjD9z5XUHfj8ZnIXRPrbvgS/aklbL8HVvGLxci6B7Mp
b0MFrNchZu6Y+d/roPSWhZm5ehjTR7qKWa/HUqOxlP3HNSDqP5bkYr0BO5L0
1gDrAhR32h8dWPMfcYvWlQ==
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Re \[Omega]\"", TraditionalForm]},
  AxesOrigin->{0, 0.16861582972470313`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {0.16861582972470313`, 0.17752154332668463`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{3.9865433188110175`*^9, 3.986543536003091*^9, 
  3.9865458911992283`*^9, 3.986567237494828*^9, 3.986567283967607*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"05f7554b-a7a2-4498-81b0-f8f0fba82aa8"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQDQUOxr0vnz7xvrkfwhVwyO2u9Q8OegblSzgo8Jzl
tEuG8RUcJhfPmSlpDuOrOKzYuvP5gnwYX8PBaElPZ7crjK/joCXGHXjREcY3
cOCc3FF52hnGN3Jo1Dpjd9UWxjdxmPHKIvO9A4xv5mAdYtc/xQ3Gt3Co+/x9
2Uq4fiuHnO9LrvjC5W0cJF4e8r8Gt9/OIe7khM85cHkHBzZ2rbfOcL6jg4Ha
bNVQON/JIazYfpWSO4zv7JDwacONP3B5F4efr63OToXLuzosyVv0rgHOd3Oo
aX9zTd8Dxnd38NvusmqrJ4zv4XDHi/U8K5zv6bDRu3nqazjfy6Hn56+XwnC+
t8PW/apeknC+j0Nr7WY9G7j5vg6PLnxIrIPL+zncFz+c8MEaxvd3sI6cd64e
rj7AQSNmgtt9WPg0BDjY/7m7mAPu/kCHeSpvpp+B+bch0KFk45/bz+D+D3LI
97zoAec3BDk0RaUlfIbLBzv8WyJ6/wFcPthBmPmFlyZcPsShrGzz/T64fIjD
+ownDFFw+VCH6lenqvLg8qEOF89v35QFlw9z8JMuvpQLlw9zuJfiugfOZwh3
qOBMsyiEy4c7yDdw7M6Ay0c4eKzlNi6Hy0c4fHn+y70ULh/pwF/eHgWSBwDj
XQNF
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Im \[Omega]\"", TraditionalForm]},
  AxesOrigin->{0, -0.6952582798772764},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {-0.6970506743110961, -0.6953526164264247}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{3.9865433188110175`*^9, 3.986543536003091*^9, 
  3.9865458911992283`*^9, 3.986567237494828*^9, 3.986567284007471*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"83fa48f3-682b-4e63-a8ec-3e75a51a05d9"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Ces\[AGrave]ro mean stabilizes the convergence (in this example we calculate \
the mean values over diagonal Pad\[EAcute] approximants only)\
\>", "Text",
 CellChangeTimes->{{3.986543673235745*^9, 3.9865438040899143`*^9}, {
  3.9865455790661354`*^9, 
  3.9865455861904287`*^9}},ExpressionUUID->"a6e38a7a-cbb8-4c0f-8827-\
f8e4a0cfad7e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Range", "[", 
          RowBox[{"diagonalPade", "//", "Length"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"diagonalPade", "//", "Re"}], "//", "CesaroMean"}]}], "}"}], 
      "//", "Transpose"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Re \[Sigma]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"Range", "[", 
          RowBox[{"diagonalPade", "//", "Length"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"diagonalPade", "//", "Im"}], "//", "CesaroMean"}]}], "}"}], 
      "//", "Transpose"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Im \[Sigma]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}]}], "Input",
 CellChangeTimes->{{3.986543640793681*^9, 3.9865436567539525`*^9}, {
  3.9865458008041615`*^9, 3.9865458058806458`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"fe17a15e-2f59-4a0e-8f3a-c15c3e8b55bf"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw9yWlIEwAYxvEhzRoRLUqIFeFilIFHLZFRuT3znG3Tuc25IcpyZonoaCMr
O1wFq0BjVh6hqBQV+cEKTaT8YMFm6TApJSuzMogGWSGp0EEH7fGFh5cff2mx
07g3QiAQyP/u3w8fTJUfmmWxw6r/FONgW9nL0muDYa/F5Ooh77fZQNjR+CV8
9bylkZbBr7s1JblKx6BEbIxyXKRjoXrrMVsu0VtRcUo6d6+eluO73b9+/gKd
CLkruku/6CQ4GlZF6M/RCqzzn4XQS+9AcFlk7aOT9C6MPmiZNZ6glfjU+2wm
7igNjI/XjLoP02p8ifztFlXRKViiEPXccNOpCK3RuxoP0GmYlPcPVDvpdIRi
vmrbK+gMnO58KjlUTmdCYtnwZtOiNUiWDrUG9tNZyNl8ec5eSu+G4/OKeFMJ
rUXI51GUF9M6jG2rnxqx03oE+u6e/1lEZ2N+ZWtCfyGdg51d7YayAtqAPVeW
2sesYXsMkB1PENVZ2HPxY7umoMjMnovazOVKs5HdiNsLQeE+A7sRN3sHgk3Z
7CbcaZhJfa1jN6G6qs6m07KbMZ00PdKXxW5G0kJHSKFhz4On80X8cAZ7Hh6r
va7KdHYLxLaeJmkauwX33z088z6FPR9xg9ft3Wr2fDxpK0z0gd2KmomPzUdU
7Fa4fce2OJXsNnRPRG10JgdUfwDCbuef
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Re \[Sigma]\"", TraditionalForm]},
  AxesOrigin->{0, 0.17341389989738967`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {0.17341389989738967`, 0.17979638885775087`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{3.986543658601574*^9, 3.986545891305467*^9, 
  3.986567284084217*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"139bf84f-0888-4a4f-8abd-5536be6c4bfa"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1yV1IUwEYxvGlheFQhx/LFk1rXqiI1YpRVvY4TdNjm9uZuhUVLPRigiOh
D+aobUF4kSFBMR1dmFpmqxZRA4Pmsg8aCUUlDbNYns0GsxVWjGpY0XlfeHj5
8V9nNGvbUgQCgfzv/n3+sLk3GuaYoO8/RUgt2RZabw3xzoexIK/GLp3jXQjz
t2OGqxy5CBa7Vxls53gXozptZmjwHrkMN1zqUnGcvBH944rX7tVh3nLElr7m
yyrIW5D0nB836cgKnBsV93SayFsx1Xkt0GMlV+B4XC7JPEvegfcjTiXbT67E
nQKnfXaYDBRXaj4t3iRXoe6RwzHjJStx/YRr50sfuRr1OWPdn5+QayCVPth1
YIq8G+9cng3lr8i1iA80eE+9JddhxPz7eccseQ+6ZNm98yFyPS7NF7pFEXID
PFmJvg9RMoP9gciR9gVyI9IP2+LDX8h7ITgYVt5dJKvQturh4NofZDUY+bPv
jxPkJgx0qCfKf/G2NWFNLKOsO0ldA8tlv2JoiboGkunkUfeyCN+1EAuD952p
vG1a3O5jJkwrqLNYnpT4ZWnUWdzapDL7V1LXQbBwOtGYTl2H0n3bY5NC6s2Y
M0ftJRnUmyHtYg+dzKTeAgdnfTGZRb0FV84YAj9F1FvxcUylLcqm3opa/ZuU
qhzqeggt0zJtLnU9nnKRXH0edQMuGJmLrDji+wMW3wkG
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Im \[Sigma]\"", TraditionalForm]},
  AxesOrigin->{0, -0.6210670624466104},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {-0.6902254043044019, -0.6247069751759675}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{3.986543658601574*^9, 3.986545891305467*^9, 
  3.98656728413512*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"e273587f-ee2a-488c-ac68-e9d008abd6bc"]
}, Open  ]]
}, Open  ]],

Cell["\<\
A faster method for the calculations of Pad\[EAcute] approximants is based on \
the Wynn algorithm\
\>", "Text",
 CellChangeTimes->{{3.986543950381565*^9, 3.986543967279131*^9}, {
   3.9865440264054337`*^9, 3.986544075774144*^9}, 3.9865441276526737`*^9, {
   3.986545747711897*^9, 
   3.98654574912239*^9}},ExpressionUUID->"7fd1a785-3f3e-4d2d-a8eb-\
e34f4009a317"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "WynnAlgorithm"}]], "Input",
 CellChangeTimes->{{3.986543838151803*^9, 3.9865438405577965`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ad0d09fe-2400-4879-9e76-756d991f5352"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WynnAlgorithm applies the Wynn epsilon algorithm to \
the list.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    "WynnAlgorithm", "[", "BenderWuWKB`Private`seq_List", 
                    "]"}], ":=", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"BenderWuWKB`Private`n", "=", 
                    RowBox[{"Length", "[", "BenderWuWKB`Private`seq", "]"}]}],
                     "}"}], ",", 
                    RowBox[{"Last", "/@", 
                    RowBox[{"NestList", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Last", "[", "#1", "]"}], ",", 
                    RowBox[{
                    RowBox[{"Rest", "[", 
                    RowBox[{"Most", "[", 
                    RowBox[{"First", "[", "#1", "]"}], "]"}], "]"}], "+", 
                    FractionBox["1", 
                    RowBox[{"Differences", "[", 
                    RowBox[{"Last", "[", "#1", "]"}], "]"}]]}]}], "}"}], 
                    "&"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"BenderWuWKB`Private`n", "+", "1"}]}], "]"}], ",",
                     "BenderWuWKB`Private`seq"}], "}"}], ",", 
                    RowBox[{"BenderWuWKB`Private`n", "-", "1"}]}], "]"}]}]}], 
                    "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"BenderWuWKB`WynnAlgorithm\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WynnAlgorithm applies the Wynn epsilon algorithm to \
the list.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {3., 10.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {3., 10.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "WynnAlgorithm applies the Wynn epsilon algorithm to the list.", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, BenderWuWKB`WynnAlgorithm, {BenderWuWKB`WynnAlgorithm[
         Pattern[BenderWuWKB`Private`seq, 
          Blank[List]]] :> 
       With[{BenderWuWKB`Private`n = Length[BenderWuWKB`Private`seq]}, 
         Map[Last, 
          NestList[{
            Last[#], Rest[
              Most[
               First[#]]] + 1/Differences[
              Last[#]]}& , {
            ConstantArray[0, BenderWuWKB`Private`n + 1], 
            BenderWuWKB`Private`seq}, BenderWuWKB`Private`n - 1]]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "BenderWuWKB`WynnAlgorithm"], False]]], "Output",
 CellChangeTimes->{3.98654407847367*^9, 3.986545891413902*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"69756ec7-3b28-4350-988b-4fe6e5e257e2"]
}, Open  ]],

Cell["\<\
Following https://inspirehep.net/literature/1750896, we implemented the \
function, which calculates (super)diagonal approximants\
\>", "Text",
 CellChangeTimes->{{3.986544105979587*^9, 3.9865441410308456`*^9}, {
   3.9865441780020685`*^9, 3.9865441906256247`*^9}, 
   3.9866315409550858`*^9},ExpressionUUID->"b5d0521f-774e-4d4f-be1a-\
80f7cf71d383"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "WKBOrdersWynn"}]], "Input",
 CellChangeTimes->{{3.9866315522717347`*^9, 3.9866315526044717`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"695e9950-309d-454d-88ec-6bbeca9cddf0"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersWynn uses WKBOrdersList output to produce \
all the diagonal (for even orders) and superdiagonal (for odd orders) Pad\
\[EAcute] approximants using the fast Wynn epsilon algorithm.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersWynn", "[", 
                    RowBox[{"BenderWuWKB`Private`L", ":", 
                    RowBox[{"{", "__List", "}"}]}], "]"}], ":=", 
                    RowBox[{
                    "WKBOrdersWynn", "/@", "BenderWuWKB`Private`L"}]}]},
                    {
                    RowBox[{
                    RowBox[{
                    "WKBOrdersWynn", "[", "BenderWuWKB`Private`orders_List", 
                    "]"}], ":=", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Riffle", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Most", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                    
                    RowBox[{
                    RowBox[{"1", ";;", "All", ";;", "2"}], ",", "2"}], 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"3", ";;", "All", ";;", "2"}], ",", "1"}], 
                    "\[RightDoubleBracket]"}]}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{"WynnAlgorithm", "[", 
                    RowBox[{"Accumulate", "[", 
                    RowBox[{"BenderWuWKB`Private`orders", " ", 
                    SuperscriptBox["\[ImaginaryI]", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{
                    "Length", "[", "BenderWuWKB`Private`orders", "]"}], "-", 
                    "1"}]}], "]"}]]}], "]"}], "]"}], "]"}]]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"BenderWuWKB`WKBOrdersWynn\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersWynn uses WKBOrdersList output to produce \
all the diagonal (for even orders) and superdiagonal (for odd orders) Pad\
\[EAcute] approximants using the fast Wynn epsilon algorithm.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {3., 10.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {3., 10.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "WKBOrdersWynn uses WKBOrdersList output to produce all the diagonal (for \
even orders) and superdiagonal (for odd orders) Pad\[EAcute] approximants \
using the fast Wynn epsilon algorithm.", "Documentation" -> None, "OwnValues" -> 
    None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, BenderWuWKB`WKBOrdersWynn, {BenderWuWKB`WKBOrdersWynn[
         Pattern[BenderWuWKB`Private`L, {
           BlankSequence[List]}]] :> 
       Map[BenderWuWKB`WKBOrdersWynn, BenderWuWKB`Private`L], 
       BenderWuWKB`WKBOrdersWynn[
         Pattern[BenderWuWKB`Private`orders, 
          Blank[List]]] :> Sqrt[
         (Riffle[
          Part[
           Most[#], 
           Span[1, All, 2], 2], 
          Part[#, 
           Span[3, All, 2], 1]]& )[
          BenderWuWKB`WynnAlgorithm[
           Accumulate[
           BenderWuWKB`Private`orders 
            I^Range[0, Length[BenderWuWKB`Private`orders] - 1]]]]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "BenderWuWKB`WKBOrdersWynn"], False]]], "Output",
 CellChangeTimes->{3.986631553171259*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"4b2e83db-ba66-4dd6-9427-e688c95ec4be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WKBdata", "//", "WKBOrdersWynn"}], "//", "N"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.9865441653501854`*^9, 3.9865441686663404`*^9}, {
   3.98654420960781*^9, 3.9865442102326717`*^9}, {3.9865442802318287`*^9, 
   3.9865442834683533`*^9}, 3.9865443192316136`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"3682eefb-c8eb-4ac0-bf94-a96d55c9b951"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"0.5315996486791331`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.4208674808960389`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.21228463617159096`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.39525721027731037`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.2024634855612934`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6741668962651727`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.15718568671728822`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6975494911715551`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17182511254153643`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.7132307875599591`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.16839788832839034`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6996145430970309`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17445919384527342`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6964447606473337`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.16801664747956394`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6942260742394971`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17809205300054753`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6953015088799219`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17837798316105521`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.7011265302550571`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17696041374057067`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.696405098946598`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17397453193531828`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6959893881331765`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1772078942239111`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6955075304697835`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17657587658640753`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.695534380233487`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17719742225098203`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6955938882286649`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17576543685198726`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6957757352543875`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1768886000677155`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6947550296954139`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17666046036962793`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6950479723466999`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17686749383714487`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6947423643090462`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17615911845505494`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6954266600726724`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17706451466692666`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6949192147559063`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17331770504271518`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961157605861737`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17655953469210597`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6943901111928822`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17486380769663878`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6957596074204131`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17700570203346025`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6955076090760905`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17428399151905527`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960820344172425`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1741165887753839`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6947116420190287`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1743576713891385`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.696025043281483`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1751574712215707`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6964584492825133`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17429061740971324`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960968739643183`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17411753519571327`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6959478543831511`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17430258942048849`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960773117172898`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1742026206130901`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960185327504665`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1742977704599906`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960855230801766`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17386228374484058`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6957769897007967`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17416881989352626`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961835217622176`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1739808194790035`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6958794041503531`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17420575910839672`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961654884576767`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17312484579499404`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6953772272701398`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17405469109402746`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6962384231950401`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17402120983047928`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6972036426108923`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17408682964629843`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6962284718351452`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17117564099200733`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6967858706072277`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17377222487866198`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6963118741734742`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1726736413561111`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6979501062769916`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17493459471567332`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6964977574877851`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17254152543505297`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6979657831681911`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.173404771473325`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6964139026043443`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17326524726683892`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6975832384952946`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17324367584974004`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6965234680341067`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17274124841167704`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6978674860317434`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17336972870793432`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6964206285409076`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1731869510058303`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6962342552228828`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17336610338874822`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6964231918518552`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1719557049209792`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6965309926095272`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1735021333773445`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.696317759717133`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17237839047773845`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960994083001191`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17321727550821656`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6964713967231797`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17224122910149364`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961949084269481`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1736280218245869`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6948167695888933`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17228256836713135`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961563586937185`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1725372295117771`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6963500056761299`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227313175538178`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961659376171199`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1721433688038796`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960293176842969`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227752336873717`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961607279851961`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1722910619188669`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961711121110808`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227737413424035`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961609243420825`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17225193254084337`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961424796328577`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227854213791874`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961590862313309`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1722712944972552`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961550041792592`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227767845054248`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961601862450064`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227081455357462`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961547300545997`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1722788049870844`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961585814548203`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17228553026428825`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961609728630977`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1722788738662655`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961584245074871`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17226880668353167`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961521489257902`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227874345260313`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961586863914804`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17235679146111485`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960646117223369`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227991011598423`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961565026106785`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17224868330872822`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961130494270964`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227704581217093`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961608514279094`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17224849361631125`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960878388811319`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17228523610812393`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961446897298397`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.172247918756293`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960976026815183`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17222421919674752`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961623457925019`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17224783303222926`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960957995020128`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17227637475374988`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961062326061742`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17224798651706338`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960972891182367`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17225162115359913`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960969457132079`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17224798084202378`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960972478074401`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17226060015465242`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960975203919652`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1722484234307744`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960989095244221`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.172257441319066`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960972155267945`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17224863135264415`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960948613159451`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17225785189588003`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960972210891564`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17225111204686408`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961017605766893`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.1722570975572011`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6960972582317865`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17225578668704725`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961008458958973`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17225726969658112`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.696097247763307`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.17225429016375712`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6961018341205277`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9865442107425394`*^9, {3.9865442634031057`*^9, 3.9865442838174095`*^9}, 
   3.9865458914345274`*^9, 3.9865672946011057`*^9},
 CellLabel->
  "Out[29]//TableForm=",ExpressionUUID->"4b66ebcd-a3bc-4fe4-8ef7-\
8cbac4036228"]
}, Open  ]],

Cell["\<\
Diagonal Pad\[EAcute] approximants can be obtained using WKBOrdersWynnDiagonal\
\>", "Text",
 CellChangeTimes->{{3.9865443894190125`*^9, 
  3.9865444129160724`*^9}},ExpressionUUID->"8b73e157-ec9f-4732-a435-\
fbf556413342"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "WKBOrdersWynnDiagonal"}]], "Input",
 CellChangeTimes->{{3.9866315955201335`*^9, 3.9866315958705997`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8e8bbcda-6fbc-4ca0-bdfa-930a7d241adf"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersWynnDiagonal uses WKBOrdersList output to \
produce all the diagonal (for even orders) Pad\[EAcute] approximants using \
the fast Wynn epsilon algorithm.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersWynnDiagonal", "[", 
                    RowBox[{"BenderWuWKB`Private`L", ":", 
                    RowBox[{"{", "__List", "}"}]}], "]"}], ":=", 
                    RowBox[{
                    "WKBOrdersWynnDiagonal", "/@", 
                    "BenderWuWKB`Private`L"}]}]},
                    {
                    RowBox[{
                    RowBox[{
                    "WKBOrdersWynnDiagonal", "[", 
                    "BenderWuWKB`Private`orders_List", "]"}], ":=", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"3", ";;", "All", ";;", "2"}], ",", "1"}], 
                    "\[RightDoubleBracket]"}], "&"}], ")"}], "[", 
                    RowBox[{"WynnAlgorithm", "[", 
                    RowBox[{"Accumulate", "[", 
                    RowBox[{"BenderWuWKB`Private`orders", " ", 
                    SuperscriptBox["\[ImaginaryI]", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{
                    "Length", "[", "BenderWuWKB`Private`orders", "]"}], "-", 
                    "1"}]}], "]"}]]}], "]"}], "]"}], "]"}]]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"BenderWuWKB`WKBOrdersWynnDiagonal\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersWynnDiagonal uses WKBOrdersList output to \
produce all the diagonal (for even orders) Pad\[EAcute] approximants using \
the fast Wynn epsilon algorithm.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {3., 10.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {3., 10.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "WKBOrdersWynnDiagonal uses WKBOrdersList output to produce all the \
diagonal (for even orders) Pad\[EAcute] approximants using the fast Wynn \
epsilon algorithm.", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
    None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, BenderWuWKB`WKBOrdersWynnDiagonal, {
      BenderWuWKB`WKBOrdersWynnDiagonal[
         Pattern[BenderWuWKB`Private`L, {
           BlankSequence[List]}]] :> 
       Map[BenderWuWKB`WKBOrdersWynnDiagonal, BenderWuWKB`Private`L], 
       BenderWuWKB`WKBOrdersWynnDiagonal[
         Pattern[BenderWuWKB`Private`orders, 
          Blank[List]]] :> Sqrt[
         (Part[#, 
          Span[3, All, 2], 1]& )[
          BenderWuWKB`WynnAlgorithm[
           Accumulate[
           BenderWuWKB`Private`orders 
            I^Range[0, Length[BenderWuWKB`Private`orders] - 1]]]]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "BenderWuWKB`WKBOrdersWynnDiagonal"], False]]], "Output",
 CellChangeTimes->{3.9866315963039083`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"09edbb90-b728-476d-8ca7-2bacf871ef6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WKBOrdersWynnDiagonal", "[", "WKBdata", "]"}], "==", 
  "diagonalPade"}]], "Input",
 CellChangeTimes->{{3.986544346295638*^9, 3.986544378724308*^9}, 
   3.9865458328332205`*^9, {3.9865673039469194`*^9, 3.9865673040558195`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"369eedb7-7b75-413b-a77e-2d3aa66ea7e7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9865443798943367`*^9, 3.9865458914565244`*^9, 
  3.986567304564294*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"17e573cd-70d1-4b55-9885-5063b700ca84"]
}, Open  ]],

Cell["\<\
Function WKBOrdersEWynn is equivalent to the default output of \
WKBOrdersPadefication, but computes the Pad\[EAcute] approximants much faster\
\
\>", "Text",
 CellChangeTimes->{{3.9865444168001013`*^9, 3.9865444594249797`*^9}, {
  3.986544536361494*^9, 3.9865445842511196`*^9}, {3.9866316370035067`*^9, 
  3.9866316488197594`*^9}},ExpressionUUID->"01cc12ea-04ee-452c-8ab1-\
0df21f850dd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "WKBOrdersEWynn"}]], "Input",
 CellChangeTimes->{{3.986631615986989*^9, 3.986631618770195*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9c090ab6-b971-486d-8cc9-302ca1a6cfde"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersEWynn uses WKBOrdersList output to produce \
all the diagonal (for even orders) and subdiagonal (for odd orders) Pad\
\[EAcute] approximants using the fast Wynn epsilon algorithm.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"WKBOrdersEWynn", "[", 
                    RowBox[{"BenderWuWKB`Private`L", ":", 
                    RowBox[{"{", "__List", "}"}]}], "]"}], ":=", 
                    RowBox[{
                    "WKBOrdersEWynn", "/@", "BenderWuWKB`Private`L"}]}]},
                    {
                    RowBox[{
                    RowBox[{
                    "WKBOrdersEWynn", "[", "BenderWuWKB`Private`orders_List", 
                    "]"}], ":=", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Riffle", "[", 
                    RowBox[{
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"3", ";;", "All", ";;", "2"}], ",", "1"}], 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    RowBox[{"Most", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                    
                    RowBox[{
                    RowBox[{"3", ";;", "All", ";;", "2"}], ",", "2"}], 
                    "\[RightDoubleBracket]"}]}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{"WynnAlgorithm", "[", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{"Accumulate", "[", 
                    RowBox[{"BenderWuWKB`Private`orders", " ", 
                    SuperscriptBox["\[ImaginaryI]", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{
                    "Length", "[", "BenderWuWKB`Private`orders", "]"}], "-", 
                    "1"}]}], "]"}]]}], "]"}], ",", "0"}], "]"}], "]"}], 
                    "]"}]]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"BenderWuWKB`WKBOrdersEWynn\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"WKBOrdersEWynn uses WKBOrdersList output to produce \
all the diagonal (for even orders) and subdiagonal (for odd orders) Pad\
\[EAcute] approximants using the fast Wynn epsilon algorithm.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {3., 10.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {3., 10.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "WKBOrdersEWynn uses WKBOrdersList output to produce all the diagonal \
(for even orders) and subdiagonal (for odd orders) Pad\[EAcute] approximants \
using the fast Wynn epsilon algorithm.", "Documentation" -> None, "OwnValues" -> 
    None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, BenderWuWKB`WKBOrdersEWynn, {BenderWuWKB`WKBOrdersEWynn[
         Pattern[BenderWuWKB`Private`L, {
           BlankSequence[List]}]] :> 
       Map[BenderWuWKB`WKBOrdersEWynn, BenderWuWKB`Private`L], 
       BenderWuWKB`WKBOrdersEWynn[
         Pattern[BenderWuWKB`Private`orders, 
          Blank[List]]] :> Sqrt[
         (Riffle[
          Part[#, 
           Span[3, All, 2], 1], 
          Part[
           Most[#], 
           Span[3, All, 2], 2]]& )[
          BenderWuWKB`WynnAlgorithm[
           Prepend[
            Accumulate[
            BenderWuWKB`Private`orders 
             I^Range[0, Length[BenderWuWKB`Private`orders] - 1]], 0]]]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "BenderWuWKB`WKBOrdersEWynn"], False]]], "Output",
 CellChangeTimes->{3.9866316192869453`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"a5559802-c9ed-4adc-b79a-d302dd670f5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Timing", "[", 
    RowBox[{"subdiagonalWynn", "=", 
     RowBox[{"WKBdata", "//", "WKBOrdersEWynn"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "//", "First"}], "//", "ToString"}], ",", 
       "\"\< seconds.\>\""}], "]"}], "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9865444875576057`*^9, 3.986544522326556*^9}, {
  3.9865445925409603`*^9, 3.986544647344493*^9}, {3.9865446829322515`*^9, 
  3.9865446858725367`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7ef51d87-51d2-46c7-9372-0985865844f3"],

Cell[BoxData["\<\"0.03125 seconds.\"\>"], "Print",
 CellChangeTimes->{{3.9865446354542694`*^9, 3.9865446481536937`*^9}, 
   3.986544688020692*^9, 3.986545891473157*^9, 3.9865673258509874`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"17b147c4-d9d1-4d58-895c-229d3cd914e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Timing", "[", 
    RowBox[{"subdiagonalPade", "=", 
     RowBox[{"WKBdata", "//", "WKBOrdersPadefication"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "//", "First"}], "//", "ToString"}], ",", 
       "\"\< seconds.\>\""}], "]"}], "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.986544660617464*^9, 3.986544678769351*^9}, {
  3.986545786376607*^9, 3.986545787309622*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c1f513c8-7d3e-456f-8367-b6b758a7ef5b"],

Cell[BoxData["\<\"0.625 seconds.\"\>"], "Print",
 CellChangeTimes->{3.9865673273267612`*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"7567ec79-8542-4eff-94f0-d9a2ebec7997"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subdiagonalPade", "==", "subdiagonalWynn"}]], "Input",
 CellChangeTimes->{{3.9865446966727505`*^9, 3.986544699685178*^9}, {
  3.986545782727539*^9, 3.9865457836601257`*^9}, {3.9865673370857687`*^9, 
  3.9865673371853004`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"d1568274-c125-4f98-b521-2c0588719f9c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.986544700360593*^9, 3.9865458918618803`*^9, 
  3.986567337693781*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"992ae62a-f323-4f5e-a17b-67bf1ef36206"]
}, Open  ]],

Cell["\<\
The Wynn algorithm can become unstable in certain cases, particularly when \
some WKB orders are (nearly) zero.
The P\[ODoubleDot]schl\[Dash]Teller potential provides a typical example of \
this behavior: in this case, the Wynn algorithm fails to produce results,
whereas Pad\[EAcute] approximants remain well-defined and can be successfully \
computed using the WKBOrdersPadefication function.\
\>", "Text",
 CellChangeTimes->{{3.9865361511295214`*^9, 3.9865362016785793`*^9}, {
   3.9865362680495296`*^9, 3.9865362689904256`*^9}, {3.9865657983938885`*^9, 
   3.9865658033059225`*^9}, {3.986621889773811*^9, 3.986621891784169*^9}, {
   3.986626143693444*^9, 3.9866263404403057`*^9}, {3.986626492532586*^9, 
   3.986626596483898*^9}, {3.9866266277051563`*^9, 3.986626723842382*^9}, {
   3.986628916237807*^9, 3.986628927752899*^9}, 3.986631200710684*^9, {
   3.986631731101796*^9, 3.9866317356028585`*^9}, {3.9866317661840734`*^9, 
   3.9866317732677803`*^9}, {3.98663264530027*^9, 3.9866326480733376`*^9}},
 FontColor->RGBColor[0.5, 0, 0],
 Background->RGBColor[
  1, 1, 0.9],ExpressionUUID->"8715c859-1ebe-4b48-a510-44cfc24f6ee6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PTWKB", "=", 
   RowBox[{"WKBOrdersList", "[", 
    RowBox[{"5", ",", 
     FractionBox["V0", 
      RowBox[{
       RowBox[{"Cosh", "[", 
        RowBox[{"\[Kappa]", " ", "x"}], "]"}], "^", "2"}]], ",", 
     RowBox[{"x", "\[Rule]", "0"}], ",", "0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9865451931624775`*^9, 3.9865451972562113`*^9}, {
  3.98663186978224*^9, 
  3.986631871016142*^9}},ExpressionUUID->"2b5f5a65-8492-4c5e-b624-\
0eb6e65da717"],

Cell["The Wynn algorithm fails starting at fifth order", "Text",
 CellChangeTimes->{{3.9865452590017433`*^9, 3.986545292042844*^9}, {
  3.9866317893690596`*^9, 
  3.986631789666046*^9}},ExpressionUUID->"353f18ac-7689-400b-8a2d-\
f2b31542bcf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PTWynn", "=", 
  RowBox[{"PTWKB", "//", "WKBOrdersEWynn"}]}]], "Input",
 CellChangeTimes->{{3.9865450225049176`*^9, 3.986545025045472*^9}, {
   3.9865451256797876`*^9, 3.9865451294016905`*^9}, 3.986545215489984*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"18732bd2-3817-4999-a54b-fe968d7c2a8c"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 21, 1, 23588914303427134408, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.986545025754571*^9, 3.9865451343785686`*^9, 
  3.9865452160226927`*^9, 3.9865458919241734`*^9, 3.9866317979166536`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f2b2da79-7cca-43c9-99d4-d7ff9a1e26be"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 21, 2, 23588914303427134408, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.986545025754571*^9, 3.9865451343785686`*^9, 
  3.9865452160226927`*^9, 3.9865458919241734`*^9, 3.9866317979333944`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"96bce816-b91a-4bfb-bd3a-6e8ee1129635"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"ComplexInfinity\\\", \
\\\"+\\\", \\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 21, 3, 
   23588914303427134408, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.986545025754571*^9, 3.9865451343785686`*^9, 
  3.9865452160226927`*^9, 3.9865458919241734`*^9, 3.9866317979333944`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"55576d34-1420-4bb2-829f-104d84dc9e1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"V0", "+", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "V0"]}], "+", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]]}]]}]], ",", 
   SqrtBox[
    RowBox[{"V0", "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"V0", " ", 
        SuperscriptBox["\[Kappa]", "2"]}]]}], "+", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", 
         SuperscriptBox["\[Kappa]", "2"]]}], "-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]]}]]}]], ",", 
   SqrtBox[
    RowBox[{"V0", "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"V0", " ", 
        SuperscriptBox["\[Kappa]", "2"]}]]}], "+", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", 
         SuperscriptBox["\[Kappa]", "2"]]}], "-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]]}]], "+", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", 
         SuperscriptBox["\[Kappa]", "2"]]}], "-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]], "-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SqrtBox[
           RowBox[{"V0", " ", 
            SuperscriptBox["\[Kappa]", "2"]}]]}], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             SuperscriptBox["\[Kappa]", "2"]]}], "-", 
           FractionBox["\[ImaginaryI]", 
            SqrtBox[
             RowBox[{"V0", " ", 
              SuperscriptBox["\[Kappa]", "2"]}]]]}]], "-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "V0"]}], "+", 
           FractionBox["\[ImaginaryI]", 
            SqrtBox[
             RowBox[{"V0", " ", 
              SuperscriptBox["\[Kappa]", "2"]}]]]}]]}]], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["\[Kappa]", "2"], "2"]}], "-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             SuperscriptBox["\[Kappa]", "2"]]}], "-", 
           FractionBox["\[ImaginaryI]", 
            SqrtBox[
             RowBox[{"V0", " ", 
              SuperscriptBox["\[Kappa]", "2"]}]]]}]], "+", 
         FractionBox["1", 
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["\[Kappa]", "2"]], "-", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "V0"}], 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], " ", 
             SqrtBox[
              RowBox[{"V0", " ", 
               SuperscriptBox["\[Kappa]", "2"]}]]}]]}]]}]]}]]}]], ",", 
   SqrtBox[
    RowBox[{"V0", "-", 
     FractionBox[
      SuperscriptBox["\[Kappa]", "2"], "2"], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"V0", " ", 
        SuperscriptBox["\[Kappa]", "2"]}]]}], "+", 
     FractionBox["1", 
      RowBox[{
       FractionBox["2", 
        SuperscriptBox["\[Kappa]", "2"]], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "V0"}], 
        RowBox[{
         SuperscriptBox["\[Kappa]", "2"], " ", 
         SqrtBox[
          RowBox[{"V0", " ", 
           SuperscriptBox["\[Kappa]", "2"]}]]}]]}]], "+", 
     FractionBox["1", 
      RowBox[{
       FractionBox["2", 
        SuperscriptBox["\[Kappa]", "2"]], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "V0"}], 
        RowBox[{
         SuperscriptBox["\[Kappa]", "2"], " ", 
         SqrtBox[
          RowBox[{"V0", " ", 
           SuperscriptBox["\[Kappa]", "2"]}]]}]], "+", 
       FractionBox["1", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["\[Kappa]", "2"], " ", 
           SqrtBox[
            RowBox[{"V0", " ", 
             SuperscriptBox["\[Kappa]", "2"]}]]}], 
          RowBox[{"8", " ", "V0"}]], "-", 
         FractionBox["1", 
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["\[Kappa]", "2"]], "-", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "V0"}], 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], " ", 
             SqrtBox[
              RowBox[{"V0", " ", 
               SuperscriptBox["\[Kappa]", "2"]}]]}]]}]]}]], "-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["\[Kappa]", "2"], "2"]}], "-", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             SuperscriptBox["\[Kappa]", "2"]]}], "-", 
           FractionBox["\[ImaginaryI]", 
            SqrtBox[
             RowBox[{"V0", " ", 
              SuperscriptBox["\[Kappa]", "2"]}]]]}]], "+", 
         FractionBox["1", 
          RowBox[{
           FractionBox["2", 
            SuperscriptBox["\[Kappa]", "2"]], "-", 
           FractionBox[
            RowBox[{"8", " ", "\[ImaginaryI]", " ", "V0"}], 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], " ", 
             SqrtBox[
              RowBox[{"V0", " ", 
               SuperscriptBox["\[Kappa]", "2"]}]]}]]}]]}]]}]]}]], ",", 
   "Indeterminate"}], "}"}]], "Output",
 CellChangeTimes->{3.986545025770292*^9, 3.9865451344411325`*^9, 
  3.9865452160383162`*^9, 3.9865458919383707`*^9, 3.9866317979501305`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ce506a60-a33f-48a5-a8be-6b5295ea4ef8"]
}, Open  ]],

Cell["\<\
WKBOrdersPadefication works and the Pad\[EAcute] approximants can be \
calculated this way\
\>", "Text",
 CellChangeTimes->{{3.9865452590017433`*^9, 3.986545314813223*^9}, {
  3.9866318114491167`*^9, 
  3.9866318279719763`*^9}},ExpressionUUID->"0bd6f00b-dc0a-4d37-bb3b-\
909f5fae616d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PTPade", "=", 
  RowBox[{"PTWKB", "//", "WKBOrdersPadefication"}]}]], "Input",
 CellChangeTimes->{{3.986544957034904*^9, 3.9865450167995644`*^9}, {
   3.9865451202256246`*^9, 3.986545132629718*^9}, 3.9865452074585915`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"41a9384a-5544-41e0-ae71-bc6a86ca9687"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.9865450175738263`*^9, 3.98654513352984*^9, 
  3.986545208186194*^9, 3.986545891951257*^9, 3.986631831049425*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"de9b6c29-8d06-428b-9abf-89157f7a62e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox["V0", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]}], "V0"]}]]], ",", 
   SqrtBox[
    FractionBox[
     RowBox[{"V0", "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "V0", " ", 
        SuperscriptBox["\[Kappa]", "2"]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]}]]}], 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[Kappa]", "2"]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]}]]}]]], ",", 
   SqrtBox[
    FractionBox[
     RowBox[{"V0", "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "V0", " ", 
        SuperscriptBox["\[Kappa]", "2"]}], 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]}]]}], 
     RowBox[{"1", "-", 
      FractionBox[
       SuperscriptBox["\[Kappa]", "2"], 
       RowBox[{"4", " ", "V0"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Kappa]", "2"]}], 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]}]]}]]], ",", 
   SqrtBox[
    FractionBox[
     RowBox[{"V0", "-", 
      FractionBox[
       SuperscriptBox["\[Kappa]", "2"], "8"], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"V0", " ", 
         SuperscriptBox["\[Kappa]", "2"]}]]}]}], 
     RowBox[{"1", "-", 
      FractionBox[
       SuperscriptBox["\[Kappa]", "2"], 
       RowBox[{"8", " ", "V0"}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]}], 
       RowBox[{"2", " ", "V0"}]]}]]], ",", 
   SqrtBox[
    FractionBox[
     RowBox[{"V0", "-", 
      FractionBox[
       SuperscriptBox["\[Kappa]", "2"], "16"], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"V0", " ", 
         SuperscriptBox["\[Kappa]", "2"]}]]}]}], 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Kappa]", "2"]}], 
       RowBox[{"16", " ", "V0"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]}], 
       RowBox[{"4", " ", "V0"}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[Kappa]", "2"], " ", 
        SqrtBox[
         RowBox[{"V0", " ", 
          SuperscriptBox["\[Kappa]", "2"]}]]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["V0", "2"]}]]}]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9865449576348763`*^9, 3.9865450175738263`*^9}, 
   3.98654513352984*^9, 3.9865452082330637`*^9, 3.9865458919552407`*^9, 
   3.986631831049425*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"8af8d531-cf7f-48ff-98f6-cf4c1139361f"]
}, Open  ]],

Cell["The results agree up to fourth order", "Text",
 CellChangeTimes->{{3.9865452590017433`*^9, 
  3.9865453358482847`*^9}},ExpressionUUID->"2150f30d-6c54-4bc9-b422-\
f85dd359b676"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PTPade", "-", "PTWynn"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9865451429573455`*^9, 3.986545151167966*^9}, {
  3.9866318375648975`*^9, 3.986631848134755*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"10634753-d9cb-4e60-949e-4de24ec35e33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "Indeterminate"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.986545147455226*^9, 3.986545151447302*^9}, 
   3.986545891984813*^9, {3.9866318399327245`*^9, 3.986631848849242*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"9b3d2df3-9815-42fc-a2d1-3da35d092135"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic formulas", "Section",
 CellChangeTimes->{{3.98649188522904*^9, 3.9864919579794545`*^9}, {
  3.986491989073411*^9, 3.986492010260852*^9}, {3.9864934443698044`*^9, 
  3.9864934520256786`*^9}, {3.986493499146716*^9, 3.9864935203232346`*^9}, {
  3.98663189706535*^9, 
  3.9866319044096804`*^9}},ExpressionUUID->"79ac9d0b-9ba6-48f0-a5b3-\
4924121e4b79"],

Cell["\<\
The WKBOrdersList function employs the Bender\[Dash]Wu algorithm, which can \
be applied, to some extent, in analytic calculations. An example of such an \
application was considered in the previous section for the inverted P\
\[ODoubleDot]schl\[Dash]Teller potential. In cases where analytic expressions \
are available for the effective potential, the blackening factor, and the \
position of the peak, WKBOrdersList can perform fully analytic computations.
Alternatively, one may compute the value of the effective potential and its \
derivatives at the peak and supply this data directly to WKBOrdersList.
A key limitation of the Bender\[Dash]Wu algorithm is that the overtone number \
must be a fixed non-negative integer.\
\>", "Text",
 CellChangeTimes->{{3.9865361511295214`*^9, 3.9865362016785793`*^9}, {
   3.9865362680495296`*^9, 3.9865362689904256`*^9}, {3.9865657983938885`*^9, 
   3.9865658033059225`*^9}, {3.986621889773811*^9, 3.986621891784169*^9}, {
   3.986626143693444*^9, 3.9866263404403057`*^9}, {3.986626492532586*^9, 
   3.986626596483898*^9}, {3.9866266277051563`*^9, 3.986626723842382*^9}, {
   3.986628916237807*^9, 3.986628927752899*^9}, 3.986631200710684*^9, {
   3.986631909532118*^9, 3.9866319602812233`*^9}, {3.9866324703468323`*^9, 
   3.9866324894143915`*^9}, {3.9866325823318424`*^9, 
   3.9866326118545647`*^9}, {3.9866326720501766`*^9, 3.986632968512368*^9}},
 FontColor->RGBColor[0.5, 0, 0],
 Background->RGBColor[
  1, 1, 0.9],ExpressionUUID->"01191eac-8d12-497a-9add-993c74ec78a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"analyticorders", "=", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"overtone", "=", "0"}], "}"}], ",", 
     RowBox[{"WKBOrdersList", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "V0", ",", "0", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", 
         "V6"}], "}"}], ",", "overtone"}], "]"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9866319702138166`*^9, 3.986632005079782*^9}, {
  3.986632172752824*^9, 3.986632178237298*^9}, {3.986632337159489*^9, 
  3.986632338582322*^9}, {3.986632863403792*^9, 3.986632875237342*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"e82be0ad-bdc9-4503-9b06-9fa689f41c87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"V0", ",", 
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      RowBox[{"-", "V2"}]], 
     SqrtBox["2"]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"11", " ", 
      SuperscriptBox["V3", "2"]}], "-", 
     RowBox[{"9", " ", "V2", " ", "V4"}]}], 
    RowBox[{"144", " ", 
     SuperscriptBox["V2", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"155", " ", 
      SuperscriptBox["V3", "4"]}], "-", 
     RowBox[{"342", " ", "V2", " ", 
      SuperscriptBox["V3", "2"], " ", "V4"}], "+", 
     RowBox[{"156", " ", 
      SuperscriptBox["V2", "2"], " ", "V3", " ", "V5"}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["V2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["V4", "2"]}], "-", 
        RowBox[{"4", " ", "V2", " ", "V6"}]}], ")"}]}]}], 
    RowBox[{"3456", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "V2"}], ")"}], 
      RowBox[{"9", "/", "2"}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9866319928301196`*^9, 3.9866320057631693`*^9}, 
   3.9866321788692927`*^9, 3.986632339025734*^9, 3.9866329790451746`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"6f44bb0e-7608-46da-b2e7-bd8c60f568a2"]
}, Open  ]],

Cell["\<\
This way one obtain the Iyer-Will formula \
(https://inspirehep.net/literature/21079) for the given overtone number\
\>", "Text",
 CellChangeTimes->{{3.986632404253117*^9, 3.9866324538788004`*^9}, {
  3.9866325702694654`*^9, 
  3.986632571159385*^9}},ExpressionUUID->"901a8814-ff47-4711-9b76-\
ef159f3f1bb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WKBOrdersPadefication", "[", 
  RowBox[{"analyticorders", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9866321874888983`*^9, 3.9866322064882526`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"56478ef2-1a12-40f7-930a-2da101cf3d99"],

Cell[BoxData[
 SqrtBox[
  RowBox[{"V0", "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox[
      RowBox[{"-", "V2"}]]}], 
    SqrtBox["2"]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"11", " ", 
      SuperscriptBox["V3", "2"]}], "-", 
     RowBox[{"9", " ", "V2", " ", "V4"}]}], 
    RowBox[{"144", " ", 
     SuperscriptBox["V2", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "155"}], " ", 
        SuperscriptBox["V3", "4"]}], "+", 
       RowBox[{"342", " ", "V2", " ", 
        SuperscriptBox["V3", "2"], " ", "V4"}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["V2", "2"], " ", 
        SuperscriptBox["V4", "2"]}], "-", 
       RowBox[{"156", " ", 
        SuperscriptBox["V2", "2"], " ", "V3", " ", "V5"}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["V2", "3"], " ", "V6"}]}], ")"}]}], 
    RowBox[{"3456", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "V2"}], ")"}], 
      RowBox[{"9", "/", "2"}]]}]]}]]], "Output",
 CellChangeTimes->{3.986632206823125*^9, 3.9866323405937777`*^9, 
  3.986632981245573*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"3c1f80f7-efbc-43d8-adc9-58ea4e55e496"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1520, 837},
WindowMargins->{{50, Automatic}, {Automatic, 3}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"90a2a7f3-7ed0-4307-8b0e-805fbefda8fd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 689, 14, 35, "Input",ExpressionUUID->"d09ff04e-2d2d-410c-a59d-a5662f05775b"],
Cell[1246, 36, 1000, 17, 182, "Text",ExpressionUUID->"9cd8cd26-a956-48d6-8013-a7065b8c24b9"],
Cell[2249, 55, 5452, 150, 176, "Input",ExpressionUUID->"032675b2-6984-4a85-b8e9-13d6a1479eb3"],
Cell[CellGroupData[{
Cell[7726, 209, 332, 5, 83, "Section",ExpressionUUID->"9efda4e9-0716-4b76-8ffe-b6f538a26b43"],
Cell[8061, 216, 633, 11, 43, "Text",ExpressionUUID->"57d052ea-451d-4f7c-99dc-1c86a13a1805"],
Cell[CellGroupData[{
Cell[8719, 231, 206, 3, 35, "Input",ExpressionUUID->"2d548d5e-2e32-417d-843e-023760d1d56d"],
Cell[8928, 236, 15919, 372, 118, "Output",ExpressionUUID->"026e0e08-ba91-4643-98cd-72ce1a8b3521"]
}, Open  ]],
Cell[24862, 611, 454, 6, 43, "Text",ExpressionUUID->"237b14b1-8dc9-450d-8059-546e69e90596"],
Cell[CellGroupData[{
Cell[25341, 621, 861, 22, 52, "Input",ExpressionUUID->"d2fa5f84-ff9c-42da-9f8b-34220f1e4eb6"],
Cell[26205, 645, 315, 7, 40, "Output",ExpressionUUID->"107d2626-6295-4b12-b514-eb84e1d45d91"]
}, Open  ]],
Cell[26535, 655, 438, 8, 71, "Text",ExpressionUUID->"53714467-5e4c-42a4-9bc9-428caa4381e5"],
Cell[CellGroupData[{
Cell[26998, 667, 203, 3, 35, "Input",ExpressionUUID->"82f309ba-265b-4512-8a45-7cbc4ebf5fac"],
Cell[27204, 672, 16476, 384, 150, "Output",ExpressionUUID->"2ca25e95-43ed-4922-b6c8-68098f16a329"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43717, 1061, 468, 13, 52, "Input",ExpressionUUID->"bfa21840-c3b7-4d8e-8741-807af8e7fbbc"],
Cell[44188, 1076, 207, 4, 40, "Output",ExpressionUUID->"58ed7668-e386-4680-8d59-30c164123f30"]
}, Open  ]],
Cell[44410, 1083, 179, 3, 43, "Text",ExpressionUUID->"d82c6d08-68de-4f7e-8872-6559276cdcb4"],
Cell[CellGroupData[{
Cell[44614, 1090, 498, 14, 52, "Input",ExpressionUUID->"3c02033b-49e7-4994-a435-eb102167ed91"],
Cell[45115, 1106, 232, 5, 40, "Output",ExpressionUUID->"fb256c35-95ae-4779-ae93-6ac556a08c28"]
}, Open  ]],
Cell[45362, 1114, 280, 7, 43, "Text",ExpressionUUID->"b224c1b5-c449-4d64-bd92-85657fb8b679"],
Cell[CellGroupData[{
Cell[45667, 1125, 1131, 30, 111, "Input",ExpressionUUID->"ef85a61a-fbab-4b6a-987f-483f1fc59062"],
Cell[46801, 1157, 9843, 181, 304, "Output",ExpressionUUID->"9c495365-8139-4709-8908-bb67405c067a"]
}, Open  ]],
Cell[56659, 1341, 241, 4, 43, "Text",ExpressionUUID->"c5f48eb5-02a8-4eed-af71-9be162efb00e"],
Cell[CellGroupData[{
Cell[56925, 1349, 832, 22, 52, "Input",ExpressionUUID->"3a7b7390-a197-4afd-9c38-9cac147436b1"],
Cell[57760, 1373, 344, 8, 40, "Output",ExpressionUUID->"b55e1102-4e03-4a1d-898c-b05afaafd84f"]
}, Open  ]],
Cell[58119, 1384, 366, 8, 43, "Text",ExpressionUUID->"d047bf3c-2686-4bbb-8307-34f0094b0b06"],
Cell[CellGroupData[{
Cell[58510, 1396, 939, 26, 52, "Input",ExpressionUUID->"e26c3d07-ffcf-46ad-bfa8-d0f7037ca0e1"],
Cell[59452, 1424, 317, 7, 40, "Output",ExpressionUUID->"0bbbf044-a2be-4ff9-9557-0540614d17fb"]
}, Open  ]],
Cell[59784, 1434, 247, 4, 43, "Text",ExpressionUUID->"ef4c6dba-e18e-4abd-beaa-45ff0d990e9f"],
Cell[CellGroupData[{
Cell[60056, 1442, 1016, 27, 52, "Input",ExpressionUUID->"b45d2e2d-15cf-4dc4-9f7d-cc84c0ec18ce"],
Cell[61075, 1471, 316, 7, 40, "Output",ExpressionUUID->"fe11782f-e1d2-41f6-9613-4396612cd389"]
}, Open  ]],
Cell[61406, 1481, 281, 6, 43, "Text",ExpressionUUID->"3cb76492-c3ef-4d88-9e70-62fe90ec2e86"],
Cell[CellGroupData[{
Cell[61712, 1491, 915, 25, 52, "Input",ExpressionUUID->"3b791a79-cc12-49b5-99e9-d6eaf5a1139c"],
Cell[62630, 1518, 316, 7, 40, "Output",ExpressionUUID->"fd1d63b8-3100-4f5a-bd08-6c28cea681f3"]
}, Open  ]],
Cell[62961, 1528, 293, 6, 43, "Text",ExpressionUUID->"133d1a4c-05a8-472f-9f9e-2f021cad5256"],
Cell[CellGroupData[{
Cell[63279, 1538, 203, 3, 35, "Input",ExpressionUUID->"2d804e91-c27c-44ae-903a-5b18181cef83"],
Cell[63485, 1543, 30499, 672, 150, "Output",ExpressionUUID->"1c694b2f-db8d-4b3d-a724-3ad26213f779"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[94033, 2221, 363, 6, 64, "Section",ExpressionUUID->"9c0593ee-c668-48cb-b4cc-69240d8b5023"],
Cell[94399, 2229, 1305, 20, 174, "Text",ExpressionUUID->"81ad4858-f2aa-4613-94d2-535966f0476b"],
Cell[CellGroupData[{
Cell[95729, 2253, 1926, 49, 183, "Input",ExpressionUUID->"c250ce57-0b62-4c95-a625-e795f3bbe950"],
Cell[97658, 2304, 294, 5, 28, "Print",ExpressionUUID->"4996696b-c6a9-4019-92c2-3e64972cc8bc"]
}, Open  ]],
Cell[97967, 2312, 295, 7, 43, "Text",ExpressionUUID->"5d78aaeb-9f70-440d-8cba-b9f1ef32f6e0"],
Cell[CellGroupData[{
Cell[98287, 2323, 264, 4, 35, "Input",ExpressionUUID->"7a89c16d-8697-4472-bc75-18788a5c96da"],
Cell[98554, 2329, 292, 6, 40, "Output",ExpressionUUID->"439eeb12-ca9c-4fbd-980b-f2e914c8d2a2"]
}, Open  ]],
Cell[98861, 2338, 276, 6, 43, "Text",ExpressionUUID->"f9a29234-d109-478d-9076-8d0133ee88cf"],
Cell[CellGroupData[{
Cell[99162, 2348, 1921, 48, 183, "Input",ExpressionUUID->"4f8fd730-336c-4620-8e33-af68a8bfa916"],
Cell[101086, 2398, 241, 4, 28, "Print",ExpressionUUID->"efa32a90-d985-4458-9594-fa06c69dc892"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101364, 2407, 238, 4, 35, "Input",ExpressionUUID->"930f5b3b-56b3-41ac-a5da-b3836b497583"],
Cell[101605, 2413, 724, 12, 113, "Output",ExpressionUUID->"68520d04-cfaa-4257-b2ce-8230e0dd6ac1"]
}, Open  ]],
Cell[102344, 2428, 219, 5, 43, "Text",ExpressionUUID->"01a43519-8ba8-41f3-9125-f2ce114cf0e8"],
Cell[CellGroupData[{
Cell[102588, 2437, 745, 22, 60, "Input",ExpressionUUID->"26b4c8e1-70d0-45be-b84a-c432cce079a3"],
Cell[103336, 2461, 7176, 176, 894, "Output",ExpressionUUID->"eba475e9-6cfa-40de-a3a0-2ba944d5913f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[110561, 2643, 340, 5, 64, "Section",ExpressionUUID->"182cae86-4b7f-434a-a0f0-5727601491c4"],
Cell[110904, 2650, 1208, 19, 147, "Text",ExpressionUUID->"92727b47-1db7-4b46-8278-e24a0d4f2a24"],
Cell[CellGroupData[{
Cell[112137, 2673, 1986, 48, 183, "Input",ExpressionUUID->"a24bd379-857d-49dd-9405-6ea4221d9208"],
Cell[114126, 2723, 368, 6, 28, "Print",ExpressionUUID->"cc7365ef-b08d-4908-b4ef-7f5783a2e220"]
}, Open  ]],
Cell[114509, 2732, 551, 9, 43, "Text",ExpressionUUID->"f0bad49c-a73e-499c-9310-2d138222715d"],
Cell[CellGroupData[{
Cell[115085, 2745, 286, 5, 35, "Input",ExpressionUUID->"c8a3520f-dfd7-4be7-aab9-5f9a2a09450c"],
Cell[115374, 2752, 265, 4, 40, "Output",ExpressionUUID->"f7c5429d-ea32-4a3e-92b6-dcc0558f6596"]
}, Open  ]],
Cell[115654, 2759, 322, 7, 43, "Text",ExpressionUUID->"b84a9c12-45d9-4e6a-941d-65cf69dd4536"],
Cell[CellGroupData[{
Cell[116001, 2770, 586, 15, 35, "Input",ExpressionUUID->"0e685398-d5f0-4e98-bf69-0fbf8c879b07"],
Cell[116590, 2787, 17031, 416, 2133, "Output",ExpressionUUID->"3d244480-8733-40b1-9139-42f6af6571fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133658, 3208, 184, 3, 35, "Input",ExpressionUUID->"ac3c8aa0-b6e4-4a58-b52f-499add7edf45"],
Cell[133845, 3213, 31173, 696, 374, "Output",ExpressionUUID->"0f5ed5ca-ae53-427d-98cb-64f8b5838ba7"]
}, Open  ]],
Cell[165033, 3912, 342, 6, 43, "Text",ExpressionUUID->"7eae65df-2c4c-47e1-97ce-33a3dd3c0840"],
Cell[CellGroupData[{
Cell[165400, 3922, 539, 10, 60, "Input",ExpressionUUID->"3125da56-6fb2-4515-8506-1afb224aa388"],
Cell[165942, 3934, 6780, 108, 209, "Output",ExpressionUUID->"6ee240d3-aee4-4d52-af6a-8c7160495797"]
}, Open  ]],
Cell[172737, 4045, 208, 3, 43, "Text",ExpressionUUID->"7ab21431-7f73-4c93-a769-0e94d9b2cce9"],
Cell[CellGroupData[{
Cell[172970, 4052, 1379, 37, 60, "Input",ExpressionUUID->"588badca-52cd-49a1-81da-81ad1839897d"],
Cell[CellGroupData[{
Cell[174374, 4093, 2449, 57, 278, "Print",ExpressionUUID->"05f7554b-a7a2-4498-81b0-f8f0fba82aa8"],
Cell[176826, 4152, 2426, 57, 260, "Print",ExpressionUUID->"83fa48f3-682b-4e63-a8ec-3e75a51a05d9"]
}, Open  ]]
}, Open  ]],
Cell[179279, 4213, 345, 7, 43, "Text",ExpressionUUID->"a6e38a7a-cbb8-4c0f-8827-f8e4a0cfad7e"],
Cell[CellGroupData[{
Cell[179649, 4224, 1309, 37, 60, "Input",ExpressionUUID->"fe17a15e-2f59-4a0e-8f3a-c15c3e8b55bf"],
Cell[CellGroupData[{
Cell[180983, 4265, 2409, 57, 278, "Print",ExpressionUUID->"139bf84f-0888-4a4f-8abd-5536be6c4bfa"],
Cell[183395, 4324, 2417, 57, 269, "Print",ExpressionUUID->"e273587f-ee2a-488c-ac68-e9d008abd6bc"]
}, Open  ]]
}, Open  ]],
Cell[185839, 4385, 374, 8, 43, "Text",ExpressionUUID->"7fd1a785-3f3e-4d2d-a8eb-e34f4009a317"],
Cell[CellGroupData[{
Cell[186238, 4397, 203, 3, 35, "Input",ExpressionUUID->"ad0d09fe-2400-4879-9e76-756d991f5352"],
Cell[186444, 4402, 11452, 281, 118, "Output",ExpressionUUID->"69756ec7-3b28-4350-988b-4fe6e5e257e2"]
}, Open  ]],
Cell[197911, 4686, 360, 7, 43, "Text",ExpressionUUID->"b5d0521f-774e-4d4f-be1a-80f7cf71d383"],
Cell[CellGroupData[{
Cell[198296, 4697, 205, 3, 35, "Input",ExpressionUUID->"695e9950-309d-454d-88ec-6bbeca9cddf0"],
Cell[198504, 4702, 12196, 296, 118, "Output",ExpressionUUID->"4b2e83db-ba66-4dd6-9427-e688c95ec4be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210737, 5003, 406, 8, 35, "Input",ExpressionUUID->"3682eefb-c8eb-4ac0-bf94-a96d55c9b951"],
Cell[211146, 5013, 14242, 320, 2133, "Output",ExpressionUUID->"4b66ebcd-a3bc-4fe4-8ef7-8cbac4036228"]
}, Open  ]],
Cell[225403, 5336, 232, 5, 43, "Text",ExpressionUUID->"8b73e157-ec9f-4732-a435-fbf556413342"],
Cell[CellGroupData[{
Cell[225660, 5345, 213, 3, 35, "Input",ExpressionUUID->"8e8bbcda-6fbc-4ca0-bdfa-930a7d241adf"],
Cell[225876, 5350, 11734, 284, 118, "Output",ExpressionUUID->"09edbb90-b728-476d-8ca7-2bacf871ef6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237647, 5639, 341, 6, 35, "Input",ExpressionUUID->"369eedb7-7b75-413b-a77e-2d3aa66ea7e7"],
Cell[237991, 5647, 203, 3, 40, "Output",ExpressionUUID->"17e573cd-70d1-4b55-9885-5063b700ca84"]
}, Open  ]],
Cell[238209, 5653, 399, 8, 43, "Text",ExpressionUUID->"01cc12ea-04ee-452c-8ab1-0df21f850dd7"],
Cell[CellGroupData[{
Cell[238633, 5665, 202, 3, 35, "Input",ExpressionUUID->"9c090ab6-b971-486d-8cc9-302ca1a6cfde"],
Cell[238838, 5670, 12345, 300, 118, "Output",ExpressionUUID->"a5559802-c9ed-4adc-b79a-d302dd670f5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251220, 5975, 652, 16, 35, "Input",ExpressionUUID->"7ef51d87-51d2-46c7-9372-0985865844f3"],
Cell[251875, 5993, 297, 5, 28, "Print",ExpressionUUID->"17b147c4-d9d1-4d58-895c-229d3cd914e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252209, 6003, 602, 15, 35, "Input",ExpressionUUID->"c1f513c8-7d3e-456f-8367-b6b758a7ef5b"],
Cell[252814, 6020, 197, 4, 28, "Print",ExpressionUUID->"7567ec79-8542-4eff-94f0-d9a2ebec7997"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253048, 6029, 329, 5, 35, "Input",ExpressionUUID->"d1568274-c125-4f98-b521-2c0588719f9c"],
Cell[253380, 6036, 201, 3, 40, "Output",ExpressionUUID->"992ae62a-f323-4f5e-a17b-67bf1ef36206"]
}, Open  ]],
Cell[253596, 6042, 1142, 18, 119, "Text",ExpressionUUID->"8715c859-1ebe-4b48-a510-44cfc24f6ee6"],
Cell[254741, 6062, 491, 13, 55, "Input",ExpressionUUID->"2b5f5a65-8492-4c5e-b624-0eb6e65da717"],
Cell[255235, 6077, 243, 4, 43, "Text",ExpressionUUID->"353f18ac-7689-400b-8a2d-f2b31542bcf8"],
Cell[CellGroupData[{
Cell[255503, 6085, 318, 5, 35, "Input",ExpressionUUID->"18732bd2-3817-4999-a54b-fe968d7c2a8c"],
Cell[255824, 6092, 468, 10, 46, "Message",ExpressionUUID->"f2b2da79-7cca-43c9-99d4-d7ff9a1e26be"],
Cell[256295, 6104, 468, 10, 46, "Message",ExpressionUUID->"96bce816-b91a-4bfb-bd3a-6e8ee1129635"],
Cell[256766, 6116, 517, 11, 29, "Message",ExpressionUUID->"55576d34-1420-4bb2-829f-104d84dc9e1b"],
Cell[257286, 6129, 5932, 179, 220, "Output",ExpressionUUID->"ce506a60-a33f-48a5-a8be-6b5295ea4ef8"]
}, Open  ]],
Cell[263233, 6311, 295, 7, 43, "Text",ExpressionUUID->"0bd6f00b-dc0a-4d37-bb3b-909f5fae616d"],
Cell[CellGroupData[{
Cell[263553, 6322, 325, 5, 35, "Input",ExpressionUUID->"41a9384a-5544-41e0-ae71-bc6a86ca9687"],
Cell[263881, 6329, 273, 5, 28, "Print",ExpressionUUID->"de9b6c29-8d06-428b-9abf-89157f7a62e7"],
Cell[264157, 6336, 3265, 102, 103, "Output",ExpressionUUID->"8af8d531-cf7f-48ff-98f6-cf4c1139361f"]
}, Open  ]],
Cell[267437, 6441, 182, 3, 43, "Text",ExpressionUUID->"2150f30d-6c54-4bc9-b422-f85dd359b676"],
Cell[CellGroupData[{
Cell[267644, 6448, 288, 5, 35, "Input",ExpressionUUID->"10634753-d9cb-4e60-949e-4de24ec35e33"],
Cell[267935, 6455, 337, 6, 40, "Output",ExpressionUUID->"9b3d2df3-9815-42fc-a2d1-3da35d092135"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[268321, 6467, 363, 6, 64, "Section",ExpressionUUID->"79ac9d0b-9ba6-48f0-a5b3-4924121e4b79"],
Cell[268687, 6475, 1530, 23, 174, "Text",ExpressionUUID->"01191eac-8d12-497a-9add-993c74ec78a6"],
Cell[CellGroupData[{
Cell[270242, 6502, 715, 17, 35, "Input",ExpressionUUID->"e82be0ad-bdc9-4503-9b06-9fa689f41c87"],
Cell[270960, 6521, 1270, 38, 69, "Output",ExpressionUUID->"6f44bb0e-7608-46da-b2e7-bd8c60f568a2"]
}, Open  ]],
Cell[272245, 6562, 318, 7, 43, "Text",ExpressionUUID->"901a8814-ff47-4711-9b76-ef159f3f1bb0"],
Cell[CellGroupData[{
Cell[272588, 6573, 308, 6, 35, "Input",ExpressionUUID->"56478ef2-1a12-40f7-930a-2da101cf3d99"],
Cell[272899, 6581, 1283, 39, 75, "Output",ExpressionUUID->"3c1f80f7-efbc-43d8-adc9-58ea4e55e496"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/WKBsimpledemo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     86493,       1917]
NotebookOptionsPosition[     80958,       1823]
NotebookOutlinePosition[     81527,       1843]
CellTagsIndexPosition[     81484,       1840]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{"\"\<BenderWuWKB.m\>\"", ",", 
    RowBox[{"Path", "\[Rule]", 
     RowBox[{"Prepend", "[", 
      RowBox[{"$Path", ",", 
       RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}]}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.982675410543245*^9, 3.982675424353297*^9}, {
   3.98267548467858*^9, 3.982675581672829*^9}, {3.9826756605773315`*^9, 
   3.9826756891807685`*^9}, {3.984062590113763*^9, 3.984062597767562*^9}, 
   3.9863596107606344`*^9, {3.986359864402543*^9, 3.9863598654948606`*^9}, {
   3.986359922679179*^9, 3.986359924042342*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d09ff04e-2d2d-410c-a59d-a5662f05775b"],

Cell["Massive scalar field in the Schwarzschild background", "Text",
 CellChangeTimes->{{3.986492015604463*^9, 
  3.9864920328476276`*^9}},ExpressionUUID->"8a31a7fe-b87a-4350-af0d-\
cd308e656393"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", "M"}], "r"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"f", "[", "r", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Mu]", "2"], "+", 
      FractionBox[
       RowBox[{"\[ScriptL]", 
        RowBox[{"(", 
         RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}], 
       SuperscriptBox["r", "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"f", "'"}], "[", "r", "]"}], "r"]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.983974762024413*^9, 3.98397476202703*^9}, {
   3.984061336652382*^9, 3.9840613457174244`*^9}, {3.984061721491028*^9, 
   3.9840617343421507`*^9}, 3.9840619488760295`*^9, 3.986491079166703*^9, {
   3.986491451615224*^9, 3.9864915017289953`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"6c94807c-3bed-49d7-be92-2d7e760dcff6"],

Cell["\<\
Application of the Bender-Wu algorithm to find the quasinormal mode\
\>", "Text",
 CellChangeTimes->{{3.986492015604463*^9, 3.986492058113714*^9}, {
  3.98649210805758*^9, 3.98649212233877*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"ce8ed4b4-0f7b-4c7a-896d-574dc0186c69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WKBdata", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ScriptL]", "=", "1"}], ",", 
       RowBox[{"M", "=", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[Mu]", "=", 
        FractionBox["9", "10"]}], ",", 
       RowBox[{"overtone", "=", "0"}], ",", 
       RowBox[{"WKBorder", "=", "40"}], ",", 
       RowBox[{"precision", "=", "250"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"WKBOrdersList", "[", 
      RowBox[{"WKBorder", ",", 
       RowBox[{"V", "[", "r", "]"}], ",", 
       RowBox[{"f", "[", "r", "]"}], ",", "overtone", ",", "precision"}], 
      "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9864916729021206`*^9, 3.9864916764945307`*^9}, {
  3.986492047645527*^9, 3.986492051479768*^9}, {3.9864921625288024`*^9, 
  3.9864921848233714`*^9}, {3.9864922156608896`*^9, 3.98649221573902*^9}, {
  3.9864922494640913`*^9, 3.986492249512*^9}, {3.9864923275568666`*^9, 
  3.986492327916318*^9}, {3.986492400119384*^9, 3.9864924001986656`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"405e841c-8736-4bc4-bcd6-8552bf0e78bc"],

Cell["\<\
Quasinormal mode calculated with the Pad\[EAcute] approximant for the \
WKBorder formula:\
\>", "Text",
 CellChangeTimes->{{3.986492435964116*^9, 3.9864924839952984`*^9}, {
  3.9865647252638702`*^9, 
  3.9865647254799433`*^9}},ExpressionUUID->"6378dde8-1279-430f-a60d-\
b4b7920901ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WKBOrdersPadefication", "[", 
  RowBox[{"WKBdata", ",", "\"\<last\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.986491742463601*^9, 3.986491747651181*^9}, {
  3.9864923489952183`*^9, 3.986492349167221*^9}, {3.9864923849635606`*^9, 
  3.9864924226822824`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ed2b0049-c84f-410f-89e4-bb2673fbb6da"],

Cell[BoxData[
 RowBox[{"0.\
768042787252630922945860501365920414310964283478171781529464280322257143332407\
541884569130360349217989578288436919062891759931603839415285475767184406636131\
876829483561789802723355677236962125582914200988770847665833090989308516068`\
208.59844763190094", "-", 
  RowBox[{
  "0.0656525960973102602332381323433260752612201440599603604543321024034104270\
030577946576384810127916350743724791898201741077279030921471675697572887657322\
477357507505840763182923142753869486421136338149136554467885306484096639424561\
76`206.78020876372523", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.986492414019963*^9, 3.986492423013339*^9}, 
   3.986535878582651*^9, 3.986535908810756*^9, 3.9865649458539877`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"609a1709-83c3-4791-ab92-f040650751af"]
}, Open  ]],

Cell["Convergence of the WKB approximation", "Text",
 CellChangeTimes->{{3.986492435964116*^9, 3.9864924839952984`*^9}, {
  3.986492724213894*^9, 3.9864927319098983`*^9}, {3.9864927624639416`*^9, 
  3.986492765619788*^9}, {3.986492985416631*^9, 
  3.9864929892138777`*^9}},ExpressionUUID->"3096aecf-240c-40eb-a8c0-\
5103cd359d70"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WKBvalues", "=", 
   RowBox[{"WKBdata", "//", "WKBOrdersEWynn"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"WKBvalues", "//", "Length"}], "//", "Range"}], ",", 
       RowBox[{"SetAccuracy", "[", 
        RowBox[{"WKBvalues", ",", "6"}], "]"}]}], "}"}], "//", "Transpose"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"\"\<WKB order\>\"", ",", "\"\<value\>\""}], "}"}]}], "]"}], "//",
   "TableForm"}]}], "Input",
 CellChangeTimes->{{3.9864927782599115`*^9, 3.986492795285698*^9}, {
  3.986492827370927*^9, 3.98649290640176*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"aa0101dc-9ac4-4820-970b-d4d814b3e87d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"WKB order\"\>", "\<\"value\"\>"},
    {"1", 
     RowBox[{"0.8420732663940437678`6.075864877700231", "-", 
      RowBox[{
      "0.055856509441641723`4.8975887903212305", " ", "\[ImaginaryI]"}]}]},
    {"2", 
     RowBox[{"0.8268080299236264409`6.067919683656843", "-", 
      RowBox[{
      "0.0091831295492780958`4.113505708920169", " ", "\[ImaginaryI]"}]}]},
    {"3", 
     RowBox[{"0.8136192995853077027`6.060936239619824", "-", 
      RowBox[{
      "0.0915178814022636093`5.11202095567565", " ", "\[ImaginaryI]"}]}]},
    {"4", 
     RowBox[{"0.8129886898363296138`6.06059950163536", "-", 
      RowBox[{
      "0.0306611125946649281`4.637102907807512", " ", "\[ImaginaryI]"}]}]},
    {"5", 
     RowBox[{"0.7834623378189189258`6.044533121967099", "-", 
      RowBox[{
      "0.0900830418378447573`5.105158040426812", " ", "\[ImaginaryI]"}]}]},
    {"6", 
     RowBox[{"0.8041626860731266445`6.055858915382142", "-", 
      RowBox[{
      "0.0503194476685770487`4.852250863261937", " ", "\[ImaginaryI]"}]}]},
    {"7", 
     RowBox[{"0.7743201825190243127`6.039435577052142", "-", 
      RowBox[{
      "0.0802391163708540551`5.0549011352250215", " ", "\[ImaginaryI]"}]}]},
    {"8", 
     RowBox[{"0.7953161125649936984`6.051054778885504", "-", 
      RowBox[{
      "0.0640687312014097674`4.95716112126692", " ", "\[ImaginaryI]"}]}]},
    {"9", 
     RowBox[{"0.7730391350520732871`6.038716478434588", "-", 
      RowBox[{
      "0.0753875040389707903`5.027814362578819", " ", "\[ImaginaryI]"}]}]},
    {"10", 
     RowBox[{"0.7861541768948348724`6.04602272403485", "-", 
      RowBox[{
      "0.0715365399291587682`5.005042928249168", " ", "\[ImaginaryI]"}]}]},
    {"11", 
     RowBox[{"0.7731073264561494486`6.0387547867724605", "-", 
      RowBox[{
      "0.0737897739440134156`5.018511177711867", " ", "\[ImaginaryI]"}]}]},
    {"12", 
     RowBox[{"0.7783119288081130802`6.041668684551914", "-", 
      RowBox[{
      "0.073946581424888079`5.019433099050299", " ", "\[ImaginaryI]"}]}]},
    {"13", 
     RowBox[{"0.7731702483277619544`6.038790131812823", "-", 
      RowBox[{
      "0.0734999398532947916`5.016801981523085", " ", "\[ImaginaryI]"}]}]},
    {"14", 
     RowBox[{"0.7728171189631373343`6.038591731566656", "-", 
      RowBox[{
      "0.0733971236734427284`5.0161940387122534", " ", "\[ImaginaryI]"}]}]},
    {"15", 
     RowBox[{"0.77317075933601684`6.038790418849207", "-", 
      RowBox[{
      "0.0734980569091020667`5.016790855490204", " ", "\[ImaginaryI]"}]}]},
    {"16", 
     RowBox[{"0.7695682946745510962`6.036762164798951", "-", 
      RowBox[{
      "0.0717065952276803751`5.006074099654094", " ", "\[ImaginaryI]"}]}]},
    {"17", 
     RowBox[{"0.7732271686163198429`6.038822103112012", "-", 
      RowBox[{
      "0.0731965059090700748`5.015005348007484", " ", "\[ImaginaryI]"}]}]},
    {"18", 
     RowBox[{"0.7679337660511156612`6.0358387617711005", "-", 
      RowBox[{
      "0.0699129675141920295`4.9950727343435855", " ", "\[ImaginaryI]"}]}]},
    {"19", 
     RowBox[{"0.7732029002755182486`6.038808472225355", "-", 
      RowBox[{
      "0.0722606050085164168`5.009416591249439", " ", "\[ImaginaryI]"}]}]},
    {"20", 
     RowBox[{"0.7672798024424844975`6.035468763994112", "-", 
      RowBox[{
      "0.0684318496813794779`4.985773276766776", " ", "\[ImaginaryI]"}]}]},
    {"21", 
     RowBox[{"0.7727381097160807648`6.038547329038154", "-", 
      RowBox[{
      "0.0708514393037993144`5.0008636749327415", " ", "\[ImaginaryI]"}]}]},
    {"22", 
     RowBox[{"0.7671509843883757447`6.03539584448457", "-", 
      RowBox[{
      "0.0673499111514915287`4.978852024966832", " ", "\[ImaginaryI]"}]}]},
    {"23", 
     RowBox[{"0.7718222670486513715`6.038032301630546", "-", 
      RowBox[{
      "0.0695154404365606828`4.992596276546173", " ", "\[ImaginaryI]"}]}]},
    {"24", 
     RowBox[{"0.767265374458719909`6.035460597413123", "-", 
      RowBox[{
      "0.0666215566787093372`4.974129774026764", " ", "\[ImaginaryI]"}]}]},
    {"25", 
     RowBox[{"0.7708111093187476642`6.037462963131781", "-", 
      RowBox[{
      "0.0685305975998167388`4.986399516796199", " ", "\[ImaginaryI]"}]}]},
    {"26", 
     RowBox[{"0.7674633812741072764`6.0355726605610345", "-", 
      RowBox[{
      "0.0661645370375864646`4.9711402758581755", " ", "\[ImaginaryI]"}]}]},
    {"27", 
     RowBox[{"0.7699527042406738088`6.036979046487405", "-", 
      RowBox[{
      "0.0678400131124401241`4.9820009210231575", " ", "\[ImaginaryI]"}]}]},
    {"28", 
     RowBox[{"0.7676619732726052454`6.035685025859833", "-", 
      RowBox[{
      "0.0658983077644217269`4.96938926010415", " ", "\[ImaginaryI]"}]}]},
    {"29", 
     RowBox[{"0.7693020988475868486`6.036611915134787", "-", 
      RowBox[{
      "0.0673266664361318608`4.978702109489394", " ", "\[ImaginaryI]"}]}]},
    {"30", 
     RowBox[{"0.767823515078398765`6.035776406358893", "-", 
      RowBox[{
      "0.065756545892538345`4.968453990028082", " ", "\[ImaginaryI]"}]}]},
    {"31", 
     RowBox[{"0.768832309085832286`6.036346623484751", "-", 
      RowBox[{
      "0.0669145309365952191`4.9760354357840395", " ", "\[ImaginaryI]"}]}]},
    {"32", 
     RowBox[{"0.7679363977435900133`6.035840250086384", "-", 
      RowBox[{
      "0.0656894714078883814`4.968010765019267", " ", "\[ImaginaryI]"}]}]},
    {"33", 
     RowBox[{"0.7685016190220947879`6.0361597846080555", "-", 
      RowBox[{
      "0.0665629763612267324`4.973747731011846", " ", "\[ImaginaryI]"}]}]},
    {"34", 
     RowBox[{"0.7680033289590630732`6.035878100344516", "-", 
      RowBox[{
      "0.0656625774215396614`4.96783292371211", " ", "\[ImaginaryI]"}]}]},
    {"35", 
     RowBox[{"0.76827490627855217`6.036031646140827", "-", 
      RowBox[{
      "0.0662492593484091282`4.971696025154844", " ", "\[ImaginaryI]"}]}]},
    {"36", 
     RowBox[{"0.7680343373580290299`6.03589563477985", "-", 
      RowBox[{
      "0.0656541999344104247`4.967777511197262", " ", "\[ImaginaryI]"}]}]},
    {"37", 
     RowBox[{"0.7681278779342885621`6.035948525230805", "-", 
      RowBox[{
      "0.0659583780724899834`4.96978496556208", " ", "\[ImaginaryI]"}]}]},
    {"38", 
     RowBox[{"0.7680427268800478183`6.035900378712564", "-", 
      RowBox[{
      "0.0656526057616745294`4.967766965812068", " ", "\[ImaginaryI]"}]}]},
    {"39", 
     RowBox[{"0.76804722007050999`6.035902919407305", "-", 
      RowBox[{
      "0.0656787410820871421`4.967939817547172", " ", "\[ImaginaryI]"}]}]},
    {"40", 
     RowBox[{"0.7680427872526309229`6.035900412850611", "-", 
      RowBox[{
      "0.0656525960973102602`4.967766901881927", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.986492907057619*^9, 3.986564952008544*^9},
 CellLabel->
  "Out[7]//TableForm=",ExpressionUUID->"ce16a055-6197-4cec-8a17-7655c77df860"]
}, Open  ]],

Cell["Plots of quasinormal modes calculated at various WKB orders", "Text",
 CellChangeTimes->{{3.986492435964116*^9, 3.9864924839952984`*^9}, {
  3.986492724213894*^9, 3.9864927319098983`*^9}, {3.9864927624639416`*^9, 
  3.986492765619788*^9}, {3.986492985416631*^9, 3.9864930073227677`*^9}, {
  3.98656485873028*^9, 
  3.9865648946203995`*^9}},ExpressionUUID->"cc42324b-3161-421b-bca7-\
215b42f684f0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"WKBvalues", "//", "Re"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Re \[Omega]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"WKBvalues", "//", "Im"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Im \[Omega]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9864930097445407`*^9, 3.9864932075373154`*^9}, {
   3.986493256447996*^9, 3.9864933225256505`*^9}, 3.986564921982397*^9, 
   3.986565176274991*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"45e2cb95-08de-446e-b7ea-d5b52c241228"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw9zlsow2EYx/F/ywVSjhcuzBAaRgxzGPabsWJJTi1DQi7kmEMukF1QktMc
ktPCcoEcmuQ0FJoLORYKF1IOWzKh3CJ7/m+9vX3eb2/v411cnVnKYRiG/7v/
zv/1Lgn9aJ2WfZgl1gvYfLpwRQ1kWygnS5RBdmQn1C/k3TI2ZDfY916M8VxM
VrujhTdfvLJF9sDsrMZTfPhitRd8VIvG2DrqPmAaajUGA3VfZDm/Hgv41P0h
n68cUGxT50MQYF/+9kwOxMRNbscp2wUI6mz8Nm+SQyBU6EfP2B6KjLTI5bRJ
chh0O8Jn+Q5ZiLb7nEtTPzkcT0VijhvbI/DwqCjs6SZHQp6+kpzM/idCvmoq
Wt1FjsJ4d9n4gZ4cDe1LNreGfR+D4Px4x+Y5cixySqsKHHvJYqQY22/qdOQ4
5F7pr5f6yPEwVZRV87TkBKRqjrQcdn4JzqO+RPJRMrBnEaks1NWA0OK62jdM
XYpMP91a0wB1KbgbI9LVIeqJKHfw2zWwPRHvX3lm9SB1GYyCOOUJ22W407Tu
X5OZJESszzT+9R/14by5
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Re \[Omega]\"", TraditionalForm]},
  AxesOrigin->{0., 0.7649507504393622},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 40.}, {0.7649507504393622, 0.8067551954706239}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{3.986565305773198*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"cccb0f4b-5d69-4697-a57b-83010a1c57ab"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQEf7D0UlxRZzlyzHyrg8DJ/24lZ55qgfA6HXWbz
nbfnbofyBRyKOzLzF6TOh/JFHNJV5i1bxw+Tl3CYuVu3puLwSihfxuGw5Zo/
PV1boHwFB4lzJh/PpW2A8pUcTt2OL5jhsxnKV3F4+KPst3nAJihfzWF/+r2f
jx7D+BoODJ/vHdF8B+NrORzteBv75AKMr+OQ53wmVf0UjK/n8LN+37EjcHkD
h6P8mZyx0TC+ocPTGfzTGffC+EYOvHpcXy883QjlGzsI/fM5vroeJm/ikP40
6c3+Fpi8qUO84fpngcoweTOHK/tOMN6whcmbO7z6btt/+DSMb+EQc1zFXoYP
xrd0OJhfvtiiG8a3cvhru3uXxgdY+Fg7rJu1tvdbLEzexsF+31aVbfdg8rYO
QW9q2YJsYPJ2DlnW0seyr8Lk7R3mfPvf6a8Ik3dwWJ+XXMx2ESrf4OBg1zMj
z5ULJu/o0LZzhp3zeZi8o8NqeU+lbV9h5jk5vDWbsHHbOZi8k8PhT9u/LH0E
k3d2sDi45NNsuLyzw/rCvzlBF2DyLg7Na5ROguQBEaHUSA==
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Im \[Omega]\"", TraditionalForm]},
  AxesOrigin->{0., -0.051794907203518536`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 40.}, {-0.0915178814022636, -0.05388559005608386}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{3.986565305820106*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"e8b4123c-f6ce-41fb-8e19-eb79d4b6e2e8"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Once we observe stabilization of the Ces\[AGrave]ro mean values (monotonous \
behavior) the WKB method is stable and reliable\
\>", "Text",
 CellChangeTimes->{{3.986492435964116*^9, 3.9864924839952984`*^9}, {
  3.986492724213894*^9, 3.9864927319098983`*^9}, {3.9864927624639416`*^9, 
  3.986492765619788*^9}, {3.986492985416631*^9, 3.9864930073227677`*^9}, {
  3.98656485873028*^9, 3.9865648946203995`*^9}, {3.986565182113282*^9, 
  3.9865651973203163`*^9}, {3.9865652314752736`*^9, 3.986565260448094*^9}, {
  3.9865653263128786`*^9, 3.9865653672902966`*^9}, {3.986620451288005*^9, 
  3.986620451919031*^9}},ExpressionUUID->"dae108fe-154b-483c-bf79-\
f1af52399398"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"WKBvalues", "//", "Re"}], "//", "CesaroMean"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Re \[Sigma]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"WKBvalues", "//", "Im"}], "//", "CesaroMean"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Im \[Sigma]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9864930097445407`*^9, 3.9864932075373154`*^9}, {
   3.986493256447996*^9, 3.9864933225256505`*^9}, 3.986564921982397*^9, 
   3.986565176274991*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"72432a8e-d1e9-4a01-a40b-3676b77cc6ce"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQEf7A0+1S9y/vTKHirgMKvo5P09m2F8DocWnaBN
D6tgfAGHAz1TajRjYXwRh9mfF/h/kYLxJRymLVXSEOGG8WUctJdVT7lw5yWU
r+Cw6s/BW3PPw/hKDm+cGriFN8L4Kg7fbfdlJy2G8dUcisqezi3vg/E1HMJb
V9yc1gDjazk8675rOrsQxtdxMEmXn9+XAuPrOQgpSjwuiITxDRyufX65/p4v
jG/o8Ej2QkSOK4xv5KByNLWr0RrGN3aYlbhlwnMTGN/EwVwjv7FTB8Y3dYjZ
c7xLQh3GN3NYtCBwnqACjG/u8DSwizdQGsa3cLh+yGhduiiMb+nw88SZCwqC
ML6Vw7qkXyoKPDC+tUNGcOEGew4Y38ah+bNr7y9mGN/WgfvZu4xyBhjfzsGz
ZOXNE39eQPn2DnlXuyJm/4TxHRwczWb8SP0G5Tc4ONQdf+jd9hkm7+iQV56u
ufkDTN7RofiQ/HzJdzB5J4fPCuu4pr+GyTs5WCzOrbd5CZN3duCxXvT9zzOY
vLND3uZ4w9tPYPIuDp9vtldeefTCHgARWMKJ
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Re \[Sigma]\"", TraditionalForm]},
  AxesOrigin->{0., 0.7741123142531071},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 40.}, {0.7741123142531071, 0.8420732663940438}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{
  3.986493144007862*^9, {3.986493179744834*^9, 3.9864932081312695`*^9}, {
   3.9864933059592257`*^9, 3.9864933230503435`*^9}, 3.9865649242738667`*^9, 
   3.9865649544666805`*^9, 3.986565307523354*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"4a4d106e-e8c7-43ac-8c11-bb9859928130"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQEf7D0UlxRZzlyzHyrgsPBehlDBsgVQPofDix1R
llI7VkH5Ag57rD/uOP5tOZQv4qDGfZbTJxWmX8KhX+OuzL8vq6F8GQcX41Pi
TFfXQvkKDkkKchNFTdZB+UoO3j8ytt1XWg/lqzjYCjor562H8dUcXASXn1ws
twHK13AQSZk2b2YUjK/lwHf3datoN4yv42A5+6Wo5hYYX89h7V2OcuMbML6B
w7kHegJpH2B8Q4d76t6uddwboXwjB7MVfP7zxWF8Y4eTE8/VTtKC8U0cYv+E
HhbRh/FNHZ7861LbZgXjmzkIRtrMvAXnmzvcCOlqUneE8S0c5kmmcbHbw/iW
Diu37XAWdoLxrRy2uc7e8sYOxrd2SLRn+S/kAOPbOLxkXnZphg2Mb+twu3Rt
4jQ4386Ba5oGu5oljG/vIB6eqZNoAeM7OFxRXximZgrlNzg4ZEUWbblpDJN3
dOhcviDsiQFM3tFhvcSWSmO4f50c2iQ3h7fqwOSdHF54RFq2wcPH2YH1+XRG
aQ2YvLODhY7ryVuqMHkXh1x/l8w1yhv3AwAp17bd
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Im \[Sigma]\"", TraditionalForm]},
  AxesOrigin->{0., -0.045318759395901326`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 40.}, {-0.06741447833402482, -0.046481691971591826`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{
  3.986493144007862*^9, {3.986493179744834*^9, 3.9864932081312695`*^9}, {
   3.9864933059592257`*^9, 3.9864933230503435`*^9}, 3.9865649242738667`*^9, 
   3.9865649544666805`*^9, 3.986565307558237*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"31891c87-2b60-424a-b03f-82b51ce7087b"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Computations of different modes can be distributed among independent threads \
to compute them simultaneously\
\>", "Text",
 CellChangeTimes->{{3.9865470128954296`*^9, 3.9865470249876604`*^9}, {
  3.9865470610805426`*^9, 3.986547190784276*^9}, {3.986551167917148*^9, 
  3.9865511687746325`*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"63dea8c2-f99a-46dc-843f-73c865ec791c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"massrange", "=", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", 
    FractionBox["9", "10"], ",", 
    FractionBox["1", "10"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9865471949475746`*^9, 3.9865472211481447`*^9}, 
   3.9865474492854767`*^9, 3.986547773076022*^9, 3.986548782012925*^9, 
   3.9865504971374207`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"876e7d80-bbe2-48e0-89f4-733030d4d371"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["1", "10"], ",", 
   FractionBox["1", "5"], ",", 
   FractionBox["3", "10"], ",", 
   FractionBox["2", "5"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["3", "5"], ",", 
   FractionBox["7", "10"], ",", 
   FractionBox["4", "5"], ",", 
   FractionBox["9", "10"]}], "}"}]], "Output",
 CellChangeTimes->{3.9865472229214*^9, 3.9865474799759903`*^9, 
  3.9865476088792825`*^9, 3.986547828662343*^9, 3.9865479034577284`*^9, 
  3.9865479581872454`*^9, 3.986548205177062*^9, 3.986548296809555*^9, 
  3.9865484941057463`*^9, 3.9865486271795797`*^9, 3.986548716861395*^9, 
  3.98654879082113*^9, 3.9865490152956066`*^9, 3.9865491235870743`*^9, 
  3.9865498100392675`*^9, 3.9865499523662343`*^9, 3.9865500217442102`*^9, 
  3.986550121524334*^9, 3.986550220513384*^9, 3.986550304822648*^9, 
  3.986550435220668*^9, 3.9865507445257764`*^9, 3.986562463643961*^9, 
  3.986562552934167*^9, 3.9866206981424665`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"5ef26bf9-d403-449a-8992-0c63c49b6aa5"]
}, Open  ]],

Cell["Parallel computations for the above mass range", "Text",
 CellChangeTimes->{{3.986549264036456*^9, 3.9865493629695787`*^9}, {
  3.986550458524413*^9, 3.986550466495515*^9}, {3.986551185864484*^9, 
  3.9865511939350443`*^9}, {3.9866205261377945`*^9, 3.9866205350871944`*^9}, {
  3.9866213863278337`*^9, 
  3.986621428920874*^9}},ExpressionUUID->"c155202d-d2ad-48b4-94ec-\
9947667ba4ff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DistributeDefinitions", "[", "\"\<BenderWuWKB`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListWKBdata", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[ScriptL]", "=", "1"}], ",", 
         RowBox[{"M", "=", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"overtone", "=", "1"}], ",", 
         RowBox[{"WKBorder", "=", "100"}], ",", 
         RowBox[{"precision", "=", "1000"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Calculating WKB orders for \[Mu]=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"\[Mu]", "//", "N"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"WKBOrdersList", "[", 
         RowBox[{"WKBorder", ",", 
          RowBox[{"V", "[", "r", "]"}], ",", 
          RowBox[{"f", "[", "r", "]"}], ",", "overtone", ",", "precision"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "massrange"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.986546640947892*^9, 3.9865467077824173`*^9}, {
   3.9865468899006634`*^9, 3.986546910671241*^9}, {3.986546967993308*^9, 
   3.9865470080092993`*^9}, 3.9865472291080675`*^9, {3.986547453890931*^9, 
   3.986547455467432*^9}, {3.9865476399501133`*^9, 3.9865476465967684`*^9}, {
   3.9865477777163863`*^9, 3.9865477778843365`*^9}, {3.9865481622726164`*^9, 
   3.9865481835407295`*^9}, {3.986548241212962*^9, 3.98654824802276*^9}, {
   3.9865482784087563`*^9, 3.986548278770192*^9}, {3.9865483312987514`*^9, 
   3.9865483760752926`*^9}, 3.986548701491643*^9, {3.986549086257237*^9, 
   3.9865490945498743`*^9}, {3.9865492375620403`*^9, 
   3.9865492522139378`*^9}, {3.9865498138084073`*^9, 3.986549825510002*^9}, {
   3.986562526526*^9, 3.986562528806274*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8ab455b6-6125-4cfc-b514-a2e09ff9cc0f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9866207017062798`*^9},
 CellLabel->
  "(kernel 10)",ExpressionUUID->"86acb24c-33a0-41fc-8032-368c5746d66f"],

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.1\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9866207017062798`*^9},
 CellLabel->
  "(kernel 9)",ExpressionUUID->"e0cf1b9b-7d89-4837-b9b4-079839cf9fdc"],

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.2\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9866207017531495`*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"88f09c2e-2977-43f9-9bb4-54a8969da31a"],

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.3\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9866207017531495`*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"86ecfd63-e59c-4ebb-bcca-bd6448966707"],

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.4\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.986620701784386*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"a4ff7b82-e908-4c36-8cae-f4e340b84b32"],

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.5\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9866207018312654`*^9},
 CellLabel->
  "(kernel 5)",ExpressionUUID->"fc2e303e-7b80-414b-bcc9-d582c8d6c326"],

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.6\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9866207018312654`*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"ca59f508-699d-455d-addc-a3eb48bcf617"],

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.7\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.986620701862503*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"4de0e659-c080-440e-b641-896017274055"],

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.8\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.986620701909374*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"f31972cb-37a9-43b4-95ec-b56220ce0949"],

Cell[BoxData["\<\"Calculating WKB orders for \[Mu]=0.9\"\>"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9866207019562426`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"bd0f7906-2a1a-443b-8d0c-0c4da1111900"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Pad\[EAcute] approximants can be calculated for lists of the WKB orders\
\>", "Text",
 CellChangeTimes->{{3.9865510434810467`*^9, 3.986551088590012*^9}, {
  3.9866206225666065`*^9, 
  3.986620640209925*^9}},ExpressionUUID->"1ae1d6cc-b9b1-4b6e-91b8-\
f9582e3bbd06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qnms", "=", 
   RowBox[{"WKBOrdersPadefication", "[", 
    RowBox[{"ListWKBdata", ",", "\"\<last\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.986546872395005*^9, 3.986546879346791*^9}, {
  3.9865508364840612`*^9, 3.986550836966447*^9}, {3.986550987786957*^9, 
  3.9865509972464767`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f3bb9d66-2792-4a82-8ed9-8808343ac49b"],

Cell["Table of quasinormal frequencies", "Text",
 CellChangeTimes->{{3.9866208882882204`*^9, 3.9866208892256193`*^9}, {
  3.9866212458105035`*^9, 
  3.9866212796660147`*^9}},ExpressionUUID->"63f432c9-6dd8-4001-9257-\
746617b613f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalTable", "=", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"massrange", "//", "N"}], ",", 
        RowBox[{"SetAccuracy", "[", 
         RowBox[{"qnms", ",", "6"}], "]"}]}], "}"}], "//", "Transpose"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<\[Omega]\>\""}], "}"}]}], "]"}], "//",
    "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.9866207369954615`*^9, 3.986620786888192*^9}, {
  3.9866208246059113`*^9, 3.986620871183779*^9}, {3.986621191922942*^9, 
  3.9866212070931425`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"66dd772f-5a10-40b3-a294-90558469856f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[Mu]\"\>", "\<\"\[Omega]\"\>"},
    {"0.`", 
     RowBox[{"0.5288973012096589295`5.873886348793604", "-", 
      RowBox[{
      "0.6125147831180966516`5.937631572744705", " ", "\[ImaginaryI]"}]}]},
    {"0.1`", 
     RowBox[{"0.5290268178639568306`5.87399268603943", "-", 
      RowBox[{
      "0.6108077464202322982`5.936419534085117", " ", "\[ImaginaryI]"}]}]},
    {"0.2`", 
     RowBox[{"0.5293771019348666038`5.874280149911782", "-", 
      RowBox[{
      "0.6057014248395134451`5.932773593121858", " ", "\[ImaginaryI]"}]}]},
    {"0.3`", 
     RowBox[{"0.5298355870205786427`5.8746561226645095", "-", 
      RowBox[{
      "0.597247220402067079`5.926669135045278", " ", "\[ImaginaryI]"}]}]},
    {"0.4`", 
     RowBox[{"0.5302251506232408217`5.874975321979407", "-", 
      RowBox[{
      "0.5855535288525890864`5.91808160043881", " ", "\[ImaginaryI]"}]}]},
    {"0.5`", 
     RowBox[{"0.5303299546726320759`5.875061155936082", "-", 
      RowBox[{
      "0.570814947312384532`5.907010334822417", " ", "\[ImaginaryI]"}]}]},
    {"0.6`", 
     RowBox[{"0.5299471328417857046`5.874747544677533", "-", 
      RowBox[{
      "0.5533360158456942504`5.893503936569537", " ", "\[ImaginaryI]"}]}]},
    {"0.7`", 
     RowBox[{"0.5289624820961457082`5.873939867605473", "-", 
      RowBox[{
      "0.5335229833453183336`5.877668130730342", " ", "\[ImaginaryI]"}]}]},
    {"0.8`", 
     RowBox[{"0.5273982310736133382`5.872653666641213", "-", 
      RowBox[{
      "0.5117978461098132725`5.859613451668052", " ", "\[ImaginaryI]"}]}]},
    {"0.9`", 
     RowBox[{"0.5230110548754506925`5.869025866471093", "-", 
      RowBox[{
      "0.4889594929595378999`5.839787880037779", " ", "\[ImaginaryI]"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.986620780281336*^9, 3.986620787153425*^9}, {
  3.986620847105489*^9, 3.9866208744294043`*^9}, {3.986621204006244*^9, 
  3.986621207399432*^9}},
 CellLabel->
  "Out[19]//TableForm=",ExpressionUUID->"d274df5a-adec-4bfc-834c-\
b5eb7637a061"]
}, Open  ]],

Cell["Export of data", "Text",
 CellChangeTimes->{{3.9865470128954296`*^9, 3.9865470249876604`*^9}, {
  3.9865470610805426`*^9, 3.986547190784276*^9}, {3.986551167917148*^9, 
  3.9865511687746325`*^9}, {3.9866214462363586`*^9, 3.9866214492385116`*^9}, {
  3.986621660163164*^9, 3.986621666080654*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"32900b2a-0e71-429d-8b66-2d4b221f9052"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<finalTable.tex\>\""}], ",", "finalTable"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9866209308060923`*^9, 3.986620984169718*^9}, {
  3.986621040270779*^9, 3.986621051345828*^9}, {3.986621151039275*^9, 
  3.9866211523859706`*^9}, {3.9866212163298817`*^9, 3.9866212278742237`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"d322405d-86f9-4029-bb6c-294b573df680"],

Cell["Plots for real and imaginary parts", "Text",
 CellChangeTimes->{{3.9865511394282947`*^9, 3.9865511462333775`*^9}, {
  3.986621306034402*^9, 
  3.9866213293665075`*^9}},ExpressionUUID->"7801ce7b-f2d4-4f38-b9a6-\
102051d7bead"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"massrange", ",", 
        RowBox[{"qnms", "//", "Re"}]}], "}"}], "//", "Transpose"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<Re \[Omega]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"massrange", ",", 
        RowBox[{"qnms", "//", "Im"}]}], "}"}], "//", "Transpose"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<Im \[Omega]\>\""}], "}"}]}]}], 
    "]"}], "//", "Print"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9865510041921873`*^9, 3.986551036032771*^9}, {
  3.9865510929518113`*^9, 3.9865511202728386`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"445bd32f-87e3-40c3-af49-5b8516f33cbc"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{0., 0.5288973012096589}, {0.1, 0.5290268178639568}, {0.2, 
      0.5293771019348666}, {0.3, 0.5298355870205786}, {0.4, 
      0.5302251506232408}, {0.5, 0.5303299546726321}, {0.6, 
      0.5299471328417857}, {0.7, 0.5289624820961457}, {0.8, 
      0.5273982310736134}, {0.9, 0.5230110548754507}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Mu]\"", TraditionalForm], 
    FormBox["\"Re \[Omega]\"", TraditionalForm]},
  AxesOrigin->{0, 0.5226044493311631},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.9}, {0.5226044493311631, 0.5303299546726321}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{3.9865511209761953`*^9, 3.9865626422131557`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b3374f6a-9acc-4382-af62-90318beeecd0"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{0., -0.6125147831180967}, {0.1, -0.6108077464202323}, {
      0.2, -0.6057014248395134}, {0.3, -0.5972472204020671}, {
      0.4, -0.585553528852589}, {0.5, -0.5708149473123846}, {
      0.6, -0.5533360158456943}, {0.7, -0.5335229833453183}, {
      0.8, -0.5117978461098133}, {0.9, -0.4889594929595379}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Mu]\"", TraditionalForm], 
    FormBox["\"Im \[Omega]\"", TraditionalForm]},
  AxesOrigin->{0, -0.48209531017295154`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.9}, {-0.6125147831180967, -0.4889594929595379}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{3.9865511209761953`*^9, 3.9865626422444615`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2627b6a9-913a-4912-8cc4-8cfdecc452c3"]
}, Open  ]]
}, Open  ]],

Cell["Convergence for different \[Mu]", "Text",
 CellChangeTimes->{{3.986551538389703*^9, 
  3.986551553589924*^9}},ExpressionUUID->"5c05cb8f-5a42-4c50-a2f5-\
5aac7d79345d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qnmsordersmean", "=", 
   RowBox[{
    RowBox[{"ListWKBdata", "//", "WKBOrdersEWynn"}], "//", "CesaroMean"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"qnmsordersmean", "//", "Re"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Re \[Sigma]\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.001", "]"}]}]}], "]"}], "//", "Print"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"qnmsordersmean", "//", "Re"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<order\>\"", ",", "\"\<Im \[Sigma]\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.001", "]"}]}]}], "]"}], "//", "Print"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.986551271862999*^9, 3.986551293986771*^9}, {
   3.9865513578806443`*^9, 3.9865513957123284`*^9}, 3.986551533020533*^9, {
   3.9866214823573523`*^9, 3.9866214982790604`*^9}, {3.9866215568137856`*^9, 
   3.9866216206765614`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"316b92a3-744d-4133-80c2-948c8194e81f"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw9yw1M1GUAx/F/dBvg1o0hoCviLRQQhiEvB1LH7/AA4QSO494EA71guHQg
1IB5qf8sXiQJXKTBUBCGoZVjRgqRccpdCBleKgSay6FhOMk02Vk4y5q/nu3Z
s8++z8/fVKIpdBIEIf/J/fe9sX52x/yVF/B2WUVon/XnBOG/443V/VXV08O0
H6yBeUULkutPHYAHlxwVb/rQgVji4X32jUh6OTK7YiYUSjoYrsmVt1I19Aps
/MRj/4o8OgxHVHF+xs10OMLMRlloKf0ynAsdQTcr6QisHDfs6N1Fr8LdTg+X
oSo6Eu9ub04Kf5+OgkOyyiRtpKNhkO97vrKJjoEQIiaYP6ZlKA1wvx/YSsci
plFbLrbRcfjLLpUf6KBXQ9q4M6K0i47HkMctd89u+hUsmBWf1x6jX4V/5q9/
2z+j5VjmMOXdP04n4OJcbP3vPTTg5frp1NiJpxaBgsnR4MZedgXKdve7yk6y
KzCWVmexnWJPRO2JYbW8nz0RW92l1R1fsa+BNdnl0R8D7GsQ3zrwUtRpdiXM
bhWpBd+wKzF8Y1Fz1SB7EmxzI/7NFvYk5PUMTrWdYU9GS3R7e8tZ9mQ0hMUm
1g2xp2DG92BliZU9BXecpL+l2djXokTZIn/xW/a1OHX0wz9naCEV8uLxju5h
9lSYiqe/MJ1jT0Nu4i+tniPsaah2NNrO0IIKIxO364tG2VXIyV/IcP6OfR3U
km25h2lxHV5XBAsx59nTkXXh5Hs2WkxHznOXQ9Xfs2fgrSO2yAlazED53MCE
YYw9E1Lf5apxWsyEpO/xUMYFdjWu73UrtdJQI6A2eleMnf/V2NfTsLSLtqjx
mv/pArcfuM+CX47znkoaWejd+UH3NVrMwqJr224mXOQ+C0rvu7lttKBBU1F9
2CMaGsRNR5TpL3GvQechpBynLRo82PCl9dnL3GfjqjzeyUAjG76diV7dtJiN
tmxPLwdtycZoyKyncpx7LYbT7wU30NBiT3jxpkla1MKc8bXdd4J7Ldofb6op
pAUdTD7eHx2loYPP/KzLHVrU4aFs6b2wH7nXIShdlbuVFvRw/qlWe4yGHvI+
zM7Qoh51UbplAZPc67FyNsBjAy0YsPthjaWJhgHlV29HnadFA1wGYXaa4t6A
c9sXH5TRghHzQTWdW2gYsXhj/oFDtGiEPkTyjv3/vRGt+6s3P3OF+/XY4tel
i3jifwDEadt1
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw90n1M1HUAx/GfaQpFYg9ggS0PEYgYx0E8KOJ9AAF5Pu6RjNJORYdrJ4JR
KHoQ1mhB0BDdgRxOY/MhwoeOh4mcihjG4QnIkxuQqyAgBpVKphQ1Pn237757
7b3Pf1+RViff/pQgCJvn7r/vFzpT4cEjzti/J+uN+pYhqfDfWQGFsqetzEKv
xIVXTp2pWDI8bxfkjl3MH1lJu8LY/ndpvT/thltDE/17ImkPtFyosmqVtCe2
L7/vIN5Ce6HOIhbHptHe8BGmXrDPoH1Q2lFgasymJbhxrnLHwVzaFx5+SXkf
f0r7wdA5uPunz+k3UZqptGkqof3Ra/7W87UyOgDpN3dvcjbQgbDmPrl6+Rgd
hIpxY/5Lx+k1GPXMENxO0muxcKR/2V/VdDB2FX+QZjhFr8Pthk6r7Vk6BCvi
1qxNqKHXoxg907tqaSlGzrxtSj1PA+gP7gi9OG898OWmaGfBxB4Kr+4F7ifr
2EMxsSxR4tPAHgbPBzXB1Y3sYXByXLrU5hJ7OJof+oRqmtjD8WtQU/jhy+wb
sEpq2XytmX0DnApWN98zs0cgf2ui7o8r7BEQN3y97c+r7JGQFepyfrvGHomU
s4vzh1vYo3AsIlrScp09CouXKLwrW9k3Yq/RzVF3g30jZkWirMDv2KPhkB7Y
/ZDWR0P02KW6to09Bq++H5Oivckegy7fb9557nv2WPTtOGd7ntbHQnPoSr2s
nT0OL87MXvqF1sdBg+vaHAt7PMINXtPPdrDHQ3og+/RhWkhAWNhn7U632BPg
7e9RUk4LiegNSPV+2cqeiBOqkZ5iWpBBmuba+PTteUOGrRmnF2XRehnS/RXD
P9JmGfz7PsxM7OQ+CdpR159NNJKwLTo42bmL+yTc33d8fD9tTsIPRdrmu7Qg
h97OOhXYzb0cOeuqyktovRymaduBUdosh8ZusCXkDvcK2Cw3ZhTTUGDVTNnj
YVqvQMGDsUxxD/cKRIXUTO2jBSVktr/ntdJQIiV7IMS+l3sluuJO+KppsxLG
j+rSy2lBhfh79c8M0VBB7lBoJ+rjXoWg0J2H3qPNKgSk9uZV0YIaT+60PT9I
Q41ce8N6p37u1di70NFBRZvVOGD5pKqIFjR4faJuvJWe+z2TC2aF2f/3GlS6
h4z5DXCvwdG+ydqdtJCMo3r3dytoJONRbfmjDlqfjJlFXxUJd7lPRm5DpIuE
Ft7C5Kykacuc/wGeAecm
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw9y3tM1XUcxvGfiGgMCLl4xAGmIhcBAxUQQX3gcLgfLueukoQFOOZGMaRA
8vyi1KYUl4RNQcXDCiYZWE0oTA8kh0uIilxCEEkGqKUOV/+YzKzx+N0+++61
955Ve7IV6WaCIKS+vP/+I4lvZYWOr0BhzgfeLVfvbhf+f85YLNniMTpGv4G5
aruUszYT814N18zFqjwP2g2tpbteNIfQ7qixNOv3j6c90TAxnfXPDnodTPIV
iyrSaR8cvxczUpRNr0dbQHnnyg9pP2gaU27W6Wl/6EMe35AfpjfAVDQtCyym
N2JKY3ZWX0Zvwqm+KzvDKukAuA5eyik5SQfiYUd5cv5pOggOfww4WRnozcg8
LylTfEUH45zLvr/U9fQWOPo2mrk20CFYXvim9sJ5OhS3vepLHJvoragM15Un
fkdvw1x314l3fqC3Iy/0QYL6Ig2c+fn9GY+WeYtAWOW54PEf2cMwY4hvL2hl
D0Pa06XNLy6xh2NE/71t9mX2cChNy77oucIuhTTjQJt9G7sUNpJl9vHt7BG4
uFbRmfsLewRqkWpWcpVdhqKnU71VHewy5HsukFSb2CMxsPHyT6Wd7JFIm3DW
F3SxR2E47XOnnd3sURhVu/n59bBHo2Jm5a45WoxG3Va5e/uv7DGwPKqw0/ey
x+B36+aKTdfYY5FXNe0ySYuxEMstbY/1sceh4Ju+bp/r7HHIfmxt6KKFeOQU
Zz/YfYM9HqW62YdPaEGOwoUZfx64yS5HbcXk+oX97AmQNnk9OUSLCZiVPk83
v8WeiBPf7u86SIuJePtUUvTfr3oSnGJ9HfYOzBtJGPPu1Q7TYhJsHKJCpYPz
NibhddeI+w20kIwLNmvEpUPcJ6PWx9M9lxaTMe1keHaLNibj+Yi1s/8w9wpk
lQfWHaOhgKpR2TxJiwr431mTEfwb9wpszrToLaYFJapc7IRxGkosGV633HeE
eyVMzxy8CmijErtNRyI7aEGFBqdtn9jc5l6FtVYWs2paVOFQyvWaKtqowqdD
LYa7tKCGpM3ZYvUo92rEvVc9socW1bA19/Y20EY1erIkSyZoQYP9LY4fOY9x
r8HQYFSllhY1iKiVpZbRRg0Gj7pNdtOCFq+dPOiz4A73WkytypcF0aIWXz/q
CdpHG7XItW+3qqEFHXL2xlzrf7XXoen0o4/Nx7nX4TO7exsCaKMOrfJF99+l
hR3wl03Vf/nS/wLENdp6
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw9yw1M1GUAx/F/ZyZjIYNxCcUASUMNgUg7wIKfHO/Hy71wL11CBJkLh7EY
KVj270p0Q5sSWIxSMhOwgwFDMGX2N+gQsXhT3iK5wMSIqCiIMilr/nq2Z88+
+z6/lZkvabfKBEF49s7995XdDv4z5wcPvPryzkfPtI9FCP8dT9ifSXdZ+zPt
g582rj+QusJ+176wLna8fTyQXoU+/0tpbkr6EUxZ7dlyHb0Gg/Ptk9sy6HXI
d7zY1bCd9kdGUYopJ58OgF/f5X3jr9FBaHSx/xi9l34MzeZb17uL6WC4O2RW
HTtMP45Oa3Zl3xF6AwoLC7aIFfRGeCny17Ueo5+APLmluuwjWoHP1+/QeFTR
IciTFftoT9GhGDD59cXV0mHo/s3DZ2k9vQm9118sO9hIPwnftobGySb6KTQs
uKvcW+hwXCmvtTz8KR2B9JKrf91/jgZsJ9TXBlvvWgT26bfPFp1n34yHauqs
nhL7Zhge2BJScYE9Eu8ML+y+t409EtYBzwhzO7sSTe2Hlx79gl2JG06/BvXa
2KPgOuJwz1wHexSSX0gvc+xkj8bKvNJfXC+xRyN35j2Zcxd7DHLkUUf/psUY
2Ly27v/uMnss0rZl5V34kj0W9bl1stKv2ONQ+sliV1o3exx8b46YvHvY41EY
LPkN02I8Cnria4t72RMQGuCmV/SxJyDCu9IySgsqhD7oWLK7n12FestnQ25X
2BPRZXM+WU2LiVAdalMqrrInIWPq9XmJFpMQPpe0GD3AnozF2ZtHbLSYjJyh
NQuRg+wpCMpSGs7RYgpWZ6weDxxiV8O1vKqzkoYa71r6FcuH+V+NbrNcv4uW
1BCcc2PHaEEDa29NsHKEew3m6l4JOUGLGtzIen+X7GvuNbCluLuk04IWs6fD
vFpoaDHs3XnWaZR7LZrVciGTlrQIml5xXxMt6AC/ookl33Cvg2vJZK2GFnWY
/7664ANa0mE6PsA8SQupiH5j4rnAa9ynYvaQ6ng+Laai+fxy/7O0lIq8/mXO
t2lBj+lEtTl8jHs91naoPPfQoh7lexszW2lJjyBdRdgftGBA5sm36jfYuTcg
fFNazw5aNGDZkgMfV9GSAVM1v4eN0YIRZyxOFfJvuTfC7nCxO4EWjVjlcnp8
Dy0ZUZp9a7SBFkzYmZTRMfH/3oQZY+Ipt3HuTXg+qedgFC2ZUP5mTUEeLTyN
GeeY/A/v+B9UW+qf
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw90H1M1HUAx/HfTDcWPSxREE1SwVueDxFCICB8BA48ebw77qBUQuSMIB4G
8TRCfrQpMTGUQlBxs3PkMrqdmArk4ocgwREWiMozSAELSOcGFjQxan74bd/9
9tr7+/nnuz4mWa1fIgjC+wvnv794+vxcbMMqfJKaubmmachb+P97HWVJf1dN
Lx1+7nXIV35m8bE9vQElV3X5Z9xpB4xvvJc2G0TLoJq6EO6wj34THg0KveWH
tByTfnmxT9LoLfhC7r1JnUtvw8wqa5vsI7QjEpa5flRRRL8N/bMK83gJ7YTL
n/cE5JXT22Ff6WLOO0c7I+G64rhgoF1gbYMxq6/pdxDt6dna8g3tigOvHW6R
f0e74eAHXnF+JnoH+j1js+yu0O6QKuqHG67SHtgflWbrVEN7wuKxbiC9jt6J
x3H1lSdv0F6QO8wkFf5Ie6NrvvrbaIkG6oz5WatvPrcIxBQU59Q2su9Cce2f
trjFvguDo356UzO7Dw6+NefxUgu7D9SupQptK7svHqYWzBeZ2X3RlqGs+76N
3Q/xnSlV7T+z+8GgiZvobmdXwHJwX/L92+wK5FodWGv+hd0fIQ8eNV7+ld0f
lcYhu+IO9gDIc//pielkDwCS00u23mHfjYkZY/cjWtyNSoXB8VIXuxLmE2dX
7L/LrkR7wZFpi3vse9B81NbNSIt7sOboNu/g++yBqIxOihmjxUBkR9tPZ3ez
ByGpqB8WPexBaItVFp+khWD8ITOtt+5lD8YFxwqXU7QQgkOO5UuX97GHwM0U
11RIC6FoVEZdfLrYQ3E+8Vh/Yj97GPZeszjRSyMMm0cCJ30HeD8MNhVeKy/R
UhgKO3OcXh7kXgVDaqo+kYYKVfpTt820qMLOa4eLNg5xr0LTKy/eyKUFNbK6
c7Lu0FAjofpMn2yYezXWpDQ9zaQlNay3vPqkmRY0aJiN6LV6wL0GEyv31kfR
ogafjko1F2lJg5olzj0PaSEcV/pSnJxHuA+HOKi5m0mL4cjePtZRS0vhqJYS
XOdoQYut65JW7PiNey2Wdf2UkUGLWlj6GBOqaUmLm+U/PJuiBR1ybP/ykv3O
vQ7B3QPOUbSow7Bd/NSXtKTDfNnqFDMtRGAkfrZ1fnEfsfCeX73gNMp9BNLr
/WWxtBSBjmPX3UtpIRJn1x5S3qIRieVD8e9NL+4joT5dmL5hjPtImCZdDKG0
8C5K3ygbz1nwv3QE8aU=
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334],
       Thickness[0.001], 
      LineBox[{{1.847905887116654, 0.4963818001249718}, {2., 
       0.5024984506365306}, {2.176150722574288, 0.4963818001249718}}], 
      LineBox[CompressedData["
1:eJw9yw1M1HUcx/G/aKI94FAYqYGaQDwYhUA8w4fnE3k4uAeOWUY4giGGBjfa
IvxvBDQpMMNCnFkIU0pEDqZAPgAS7g6J4LzkDgJOUyQtUye0pJY1Pvfbvvvt
tfc+GzLzU7OsBEHIeHL//Q8vv3XFvd4Oxe8WeXb0TYYL/7/n0XmpqzJ31dSC
X4DTzbqalgB6PcILc/5QSukXoQmR/vVOJu2MQ4oDmqf30K6oNTl7TRbTbpCP
trlLKmgPPNvjaH+vmt4EU6BrkeoL2gvPiNb64SP0qyg58OirvcdobwSJgQ0l
J+jNSAjKXX/vJO0DISpRN32a9oXHJ3Yl77XTftgZef9Q21n6Ndg+8J2q76L9
0ezyjZv8PB0AXU3CQe1FOhCb57atsemlg7BpIrnSpY8OxjGtZrt9Px0Cu9Z8
rfkyHYrS45/vqdLSYXicaVXtNECH43xP+XTNFRpQNs33PxxcsAhEVRwpCB1i
j8DQiWWnCn5kj0B1c5Ckdpg9Eo0OuxpPjrBHIvSczkajZ4+CbCTjQtNV9ih0
BfzTWWNgj4bhXN3iwp/Yo+HWY86RXGOPwZ+xd06vHGWPweyOrI/1tBALU4v/
15VG9lis3uBdGmxij0PB4obeG7QYh0XlY4YPx9gluDqr81s3zi7BPs2ApI0W
tqDF8e38iJ/Zt6DXbLTS0UI8wgK/VCROsMejJDhLM0ALW5G91JQRM8m+Ffdd
B+u7aCEBGkNeu+cUewLe3//7YC0tJKLYZ8jZysyeiJxtvTPZtJCEltbV8TpL
T4LReHu3+3X2ZFzqnS8ro8VkqMPPnJqwdCk6ZB42fjcWDCk+ey74+49oUYrc
aPMDI90tRZLRs93tF+5TkGX/gbOaRgqqd9W9cZEWU+Di3V9kfZP7FHgeXb4v
kRZSsTbscdOnNFLhd9Tprp4WU+HVPrzD7hb3qei0zdsoowUZ3lyaELKfhgz5
kXcuDNCiDOrxma6nprmX4W6hY3gYLcixrOBwupqGHGdntQ7f0qIcQ7455ZOW
vRxtrxxsXXmbewXKZqYaomkosMopeaeaFhU4851qRSPdrUBro/VhvWWvhH/e
dYdFM9wrMfbbiuqXaVGJ14/HLU+nu5UwjkxVldJCGjbaGl5qtuzTMPeof8xg
2adhb8USzd+WfRoy56panX/lXoV142vN8TRU2L5kTdxuWlRBe6t9pobuViG7
ZfSHDss+Hdf6fObHnvhfSCL5aQ==
       "]]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw91H9QkwUAxvGNiVtJioJztllgil3RDjXRMtnjhhsMlG3sl7ijs6AAJe0O
stsftRTv6hgJIhcXmpkpp3+0qyyQ83JhJjcFucGEkygDQsUgps7l7/Lqfd67
9977vN/3ef973+TXtliKY0QiUdG/56Prf8ekZuDA8QJl2SXN/zcQbV35tfGW
YBnGdPIqu0dwPC6sD/YvOiE4Efs+6TvQdUGwAqqO+5fUYcEqPDkgTx6+LTgJ
4jRpQizfPx9157aNB+gFULl33OmICE5Be/uoWUE/C5exzWK8Kfg56C9fzf7j
huBUTFyd/lMfrcZDebgySqfh3tbDHjH3ixHZGFiUTC9B7uy9jUvppVDbx6JZ
9IsIGpr2mehl+ObVr5oK6XToU1XeYno5usY/T3mLXoGF5c6NFfRLSMjwN7vp
l+H/wG320CvRdn7Yt5N+Bd9v+CH4Eb0Kv358zVpLZ+DswehEA63BuSkxyiYa
2BaS9+0X7AGkI5XaQ+yrkTCYUnyUfTUqzz6t87FrccZoG/yWXQt1avrzrew6
eEfemHeCXYfxjtbrJ9kzsad0wnuKPRMp6dV3f2Zfg2s9Ek2AfQ321HiKOtn1
MDltr3ez63Fw94/aHnYDwq7Gv0PsBmxosTT0s2chvb565gB7FkRS5c5B9mxs
mfFL92/s2agb9cUPsRtRO+TKGGE3wiO1l46y52Dx3KrNV9hzsOtic9kYey40
hlU5f7Ln4uRp11MT7GvRJ5L9/hf7WriWO+vD7OvQejxvxQ32ddiub+i6yZ6H
QMn7zlvseRD3ftgbZTfhYjCSeVswTAjtPnXkDp83wdm/KfaeYL8JQ3FXrPe5
N6N9eNenD7g3o0pcEHrIvRnB7zLixML36jcjSfvmshh+vxYck8gcEsGw4Lry
7a1TBHssGCyq2R7LvQV7kx94p3KfD/cXh2ql3Ofj6MJ3a2Tc56P8y8kdj3Gf
j8n31BWPc2/FM/KSwmncWzGrRa6L496KI+cV85/g3orPXpi8S4tsaKsr6J7O
vQ2Kkc79M7i3QW54pyyeext6isrTZnJvR33WeJiGHYpNib5Z3NshiUwtSeDe
DmXckCqRewcaLp/ppOHAHN+oezb3DkQKrQvk3Dsgal8SoEVOWI41bp7DvROl
ssPT+H/1OFHtrWim/U70Js3DXO7XQ3K6JfTI/wAsahJi
       "]]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], Thickness[0.001],
       LineBox[CompressedData["
1:eJw9yw1M1GUAx/GDOxA7eQk8BEPepCAvuBcueRP4iXAn7/d+VwQIiGtgHiML
Mcb+J9EcRKw6auKCMFqrVnNrrdwwz3HB1Etorglu2jG2sE6KTHMpRtb89WzP
nn32fX5JjQ5jc6BIJKp/cP99b54tre8PjsXm7hLHkn+hUPTficOVwZaaH+fo
REi9fypnvXQyDtb3LXdO0CnwF42dmhqnn8DdPdO2fS46DV8fvdz7QS+9DcK7
qoWATvophKsPurQH6AyclpW/JmmmlVD6eny/PEerkFrZNJhkpdVwDFk9qXo6
E++0x+n/KKM1mJF9Oj2jpZ9G+/CH4qEiejuK1blNHxfQWVjURQ8k5tHZqL0x
opjLonMgKxjNua6hcxE5L9mSrKbz8MYx9xdDCnoHrp9JeDYrnc7HxNv+zWI5
XYCa1n2nfk+jCzHrSA+SpNLAty+c9mc+/tACcEAsXT2ylX0n9J+sMy4lse/E
1Hnb3cZE9iKkF4Q13opnL0J35P2R4S3su5Cz0tdmimPfhcIvU0riHmMvxr2O
kYbbsezFWP38jvlaDHsJ/DtinZc2sZdgLT7x3g/R7FrseXXZtShj12Igt822
upFdh+Au23sJtKDDpd7+0Ioo9t1oOVLV6oxk3w3n3IT/m0fZS5EZqWiQ0EIp
jj/pWdBHsJch4vsOjIezlyHo50Pyv8PYy9Ex2qipo4VyGCNmZJ5Q9gpcKMZe
BS1UoK029sboBvZKqJe79spooRLihJChQSl7FXoaDLlhtFCFy1lVcW8+wl6N
vPZrITG0UI227XLvifXsepyTluaqaOjhW7mgnAzhfz1ezBg9ZKfderRs7Lq1
so57A9L+ytn/Og0DatOW57fRggFXN80GeYO5N+Bws+emgxYZkRF1+/loGka4
guJ7zgRxb4T9s5XJFtptRPh4sy6GFpmgGpPfmZZwb8L+7+omOmnBhJ8Ob+hJ
p90mvPzrWd2imHszzNFNV4ZpmLGWrMk204IZyqX71eG02wyXuDvCG8i9BVOz
+a19NCxwlWpMZbRgQc1v6q+ktNuCQMNH/RcDuLeiYjrA8xYNK9QnzpvstGBF
ylyoMoF2W+F76f3KJRH3NmTnz4+dpGFDK8xbX6EFG+Ttk+e0tNsGUX3/0aj/
93ZkOwfsC2u+h3s7pJnHVCdpwY6LFoVUoN12rK9Lv6qnRc/g+JxzPPmB/wGB
BqfR
       "]]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.004583333333333334], 
      Thickness[0.001], LineBox[CompressedData["
1:eJw1yw1QzGkAx/FFnOK206FS9ILVjj22sG7D7S/trtLLtv99112Nt2mUK3I0
XNGtMhhDL4NzmUWMzESac+YYplukMjWyGXZljJdCzmAqDYb1cjf9nplnnvnM
9/lFLMsTVg4ViUSmL/e/V9l+4qbGLMeEzZq8p88fqkT/n2jUO/yrwh7QMVh/
8np5jYuehcDHWZI9V+jZuLv6SYHwNz0HD9/0KkNP0gqYprZun1JNz8UKV36h
+gD9Pd7fcpd8VU4roXf5rzy3g45F1Tp88NrpedD9+ufHhkJ6PjITtjZFbqAX
4LwiQ9G5hv4B+UdaCu/n0CrU+IxrWpdFAzlLbPMlywddDDT1uH1HZ7LHwbct
RKpKZ49Dx7NWdaOFfSEsjszeVUb2hfBkO98u0bPHI0jXsWVpKns8vLdSDYeS
2NUYH7Y73CeRXY1r1VsPlmrZNYi8kBk4Vs2uQVFi3pm2OHYtutzXIo6o2LU4
M3Nv364F7IsQoBxmK5nHvggD+zNGVCrZE9CzcZtwdi57Ajyn22PfzmFPhM3v
sgyz2RMhnlFuc8SwL8ad4VGykdHsi6GOsf9rn8mehPQDzZf9ZrAnIbmiwVst
Y0+G/PiGY5rp7MmYltXVNiBlT4Gk5OPZ+ij2FNT7hfxUMI09FSjL9Wol7Kno
y97uiJjKrkPQnddDhk9h12G/8vzL3kj2NER3y28/iRg00uDS+p7qCuf/NDT6
F9X2hA3amYaWG8lNrydxr0fdZnnGSBp6qHL2fZo8kXs9Yl2CSh3KvR7n0t+L
V4dwL+DFVYnj9wncC6joTDnaFsy9gL9CGqwi2ikgt+pxd1IQ9wbEDysV7wzk
3gCfTR53x3juDTBOr0kJp50GNNf26/PHcW9E3dqAoy1juTei4JU1ajJdbIS0
TFTx27fcG2F331N0B3BvQu3V/gcCDRMGcqPbL47h3oRfaio8UtppgiND1/nH
N9ybcemEfZuYhhlFlVfelfpzb8Yjoav/k5h7MwZ+zFleRIss6ItbK/N+zb0F
9zzZMcV0sQWN94O+G0E7LagLfZG3ezT3VjTqOw8H07BCfmxZ6/FR3FvRJ/0n
UkE7rQh2yJ43+3FvQ/PPl3amf/FnDjWWVg==
       "]]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.004583333333333334], 
      Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/X29Z1wPY7CDVJ1r/vPXD+0ZQMAh2EGlvtrv6nMo
vyHY4a3LQptrj6H8A8EOXBvjLS/dh/IZQhzOJQbvlbwD0x/isF4jepvtDZj+
EIdYZo+GvVdg+kMcVjt1bxK4CNMf6vAgz2jygbMw/aEOzJ76KzxPwfSHOvhw
zGNUOQ7TH+pQbcXg9eQwTH+YQ1C4+d0nB2D6wxzkTbZz3dwL0x/m8L6Mt+LP
Lpj+MIfp81U05HfA9Ic73LzguiZpK0x/uMMx92nm6zbB9Ic7uHo/aeTfANMf
7uAbK3yybi1Mf4RD2MWgB79XwfRHOBwWK23pWgHTH+Ewfc6rbYrLYPojHB7Y
mEicWQzTH+kw6UzX3+qFD+0BhZ6Fhg==
       "]]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], Thickness[
      0.001]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.004583333333333334], 
      Thickness[0.001]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.004583333333333334], 
      Thickness[0.001]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], Thickness[
      0.001]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.004583333333333334], 
      Thickness[0.001]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.004583333333333334], 
      Thickness[
      0.001]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, \
{
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], Thickness[
      0.001]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.004583333333333334], 
      Thickness[0.001]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.004583333333333334], 
      Thickness[
      0.001]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Re \[Sigma]\"", TraditionalForm]},
  AxesOrigin->{0., 0.4963818001249718},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 100.}, {0.4963818001249718, 0.5600468800802816}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.986551510822397*^9, 3.9865515254830713`*^9}, 
   3.9866214997193413`*^9, {3.986621569087903*^9, 3.986621621907937*^9}},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"ee7831af-2f4c-4d15-a6ae-239ad8328391"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw9yw1M1GUAx/F/dBvg1o0hoCviLRQQhiEvB1LH7/AA4QSO494EA71guHQg
1IB5qf8sXiQJXKTBUBCGoZVjRgqRccpdCBleKgSay6FhOMk02Vk4y5q/nu3Z
s8++z8/fVKIpdBIEIf/J/fe9sX52x/yVF/B2WUVon/XnBOG/443V/VXV08O0
H6yBeUULkutPHYAHlxwVb/rQgVji4X32jUh6OTK7YiYUSjoYrsmVt1I19Aps
/MRj/4o8OgxHVHF+xs10OMLMRlloKf0ynAsdQTcr6QisHDfs6N1Fr8LdTg+X
oSo6Eu9ub04Kf5+OgkOyyiRtpKNhkO97vrKJjoEQIiaYP6ZlKA1wvx/YSsci
plFbLrbRcfjLLpUf6KBXQ9q4M6K0i47HkMctd89u+hUsmBWf1x6jX4V/5q9/
2z+j5VjmMOXdP04n4OJcbP3vPTTg5frp1NiJpxaBgsnR4MZedgXKdve7yk6y
KzCWVmexnWJPRO2JYbW8nz0RW92l1R1fsa+BNdnl0R8D7GsQ3zrwUtRpdiXM
bhWpBd+wKzF8Y1Fz1SB7EmxzI/7NFvYk5PUMTrWdYU9GS3R7e8tZ9mQ0hMUm
1g2xp2DG92BliZU9BXecpL+l2djXokTZIn/xW/a1OHX0wz9naCEV8uLxju5h
9lSYiqe/MJ1jT0Nu4i+tniPsaah2NNrO0IIKIxO364tG2VXIyV/IcP6OfR3U
km25h2lxHV5XBAsx59nTkXXh5Hs2WkxHznOXQ9Xfs2fgrSO2yAlazED53MCE
YYw9E1Lf5apxWsyEpO/xUMYFdjWu73UrtdJQI6A2eleMnf/V2NfTsLSLtqjx
mv/pArcfuM+CX47znkoaWejd+UH3NVrMwqJr224mXOQ+C0rvu7lttKBBU1F9
2CMaGsRNR5TpL3GvQechpBynLRo82PCl9dnL3GfjqjzeyUAjG76diV7dtJiN
tmxPLwdtycZoyKyncpx7LYbT7wU30NBiT3jxpkla1MKc8bXdd4J7Ldofb6op
pAUdTD7eHx2loYPP/KzLHVrU4aFs6b2wH7nXIShdlbuVFvRw/qlWe4yGHvI+
zM7Qoh51UbplAZPc67FyNsBjAy0YsPthjaWJhgHlV29HnadFA1wGYXaa4t6A
c9sXH5TRghHzQTWdW2gYsXhj/oFDtGiEPkTyjv3/vRGt+6s3P3OF+/XY4tel
i3jifwDEadt1
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw90n1M1HUAx/GfaQpFYg9ggS0PEYgYx0E8KOJ9AAF5Pu6RjNJORYdrJ4JR
KHoQ1mhB0BDdgRxOY/MhwoeOh4mcihjG4QnIkxuQqyAgBpVKphQ1Pn237757
7b3Pf1+RViff/pQgCJvn7r/vFzpT4cEjzti/J+uN+pYhqfDfWQGFsqetzEKv
xIVXTp2pWDI8bxfkjl3MH1lJu8LY/ndpvT/thltDE/17ImkPtFyosmqVtCe2
L7/vIN5Ce6HOIhbHptHe8BGmXrDPoH1Q2lFgasymJbhxrnLHwVzaFx5+SXkf
f0r7wdA5uPunz+k3UZqptGkqof3Ra/7W87UyOgDpN3dvcjbQgbDmPrl6+Rgd
hIpxY/5Lx+k1GPXMENxO0muxcKR/2V/VdDB2FX+QZjhFr8Pthk6r7Vk6BCvi
1qxNqKHXoxg907tqaSlGzrxtSj1PA+gP7gi9OG898OWmaGfBxB4Kr+4F7ifr
2EMxsSxR4tPAHgbPBzXB1Y3sYXByXLrU5hJ7OJof+oRqmtjD8WtQU/jhy+wb
sEpq2XytmX0DnApWN98zs0cgf2ui7o8r7BEQN3y97c+r7JGQFepyfrvGHomU
s4vzh1vYo3AsIlrScp09CouXKLwrW9k3Yq/RzVF3g30jZkWirMDv2KPhkB7Y
/ZDWR0P02KW6to09Bq++H5Oivckegy7fb9557nv2WPTtOGd7ntbHQnPoSr2s
nT0OL87MXvqF1sdBg+vaHAt7PMINXtPPdrDHQ3og+/RhWkhAWNhn7U632BPg
7e9RUk4LiegNSPV+2cqeiBOqkZ5iWpBBmuba+PTteUOGrRmnF2XRehnS/RXD
P9JmGfz7PsxM7OQ+CdpR159NNJKwLTo42bmL+yTc33d8fD9tTsIPRdrmu7Qg
h97OOhXYzb0cOeuqyktovRymaduBUdosh8ZusCXkDvcK2Cw3ZhTTUGDVTNnj
YVqvQMGDsUxxD/cKRIXUTO2jBSVktr/ntdJQIiV7IMS+l3sluuJO+KppsxLG
j+rSy2lBhfh79c8M0VBB7lBoJ+rjXoWg0J2H3qPNKgSk9uZV0YIaT+60PT9I
Q41ce8N6p37u1di70NFBRZvVOGD5pKqIFjR4faJuvJWe+z2TC2aF2f/3GlS6
h4z5DXCvwdG+ydqdtJCMo3r3dytoJONRbfmjDlqfjJlFXxUJd7lPRm5DpIuE
Ft7C5Kykacuc/wGeAecm
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw9y3tM1XUcxvGfiGgMCLl4xAGmIhcBAxUQQX3gcLgfLueukoQFOOZGMaRA
8vyi1KYUl4RNQcXDCiYZWE0oTA8kh0uIilxCEEkGqKUOV/+YzKzx+N0+++61
955Ve7IV6WaCIKS+vP/+I4lvZYWOr0BhzgfeLVfvbhf+f85YLNniMTpGv4G5
aruUszYT814N18zFqjwP2g2tpbteNIfQ7qixNOv3j6c90TAxnfXPDnodTPIV
iyrSaR8cvxczUpRNr0dbQHnnyg9pP2gaU27W6Wl/6EMe35AfpjfAVDQtCyym
N2JKY3ZWX0Zvwqm+KzvDKukAuA5eyik5SQfiYUd5cv5pOggOfww4WRnozcg8
LylTfEUH45zLvr/U9fQWOPo2mrk20CFYXvim9sJ5OhS3vepLHJvoragM15Un
fkdvw1x314l3fqC3Iy/0QYL6Ig2c+fn9GY+WeYtAWOW54PEf2cMwY4hvL2hl
D0Pa06XNLy6xh2NE/71t9mX2cChNy77oucIuhTTjQJt9G7sUNpJl9vHt7BG4
uFbRmfsLewRqkWpWcpVdhqKnU71VHewy5HsukFSb2CMxsPHyT6Wd7JFIm3DW
F3SxR2E47XOnnd3sURhVu/n59bBHo2Jm5a45WoxG3Va5e/uv7DGwPKqw0/ey
x+B36+aKTdfYY5FXNe0ySYuxEMstbY/1sceh4Ju+bp/r7HHIfmxt6KKFeOQU
Zz/YfYM9HqW62YdPaEGOwoUZfx64yS5HbcXk+oX97AmQNnk9OUSLCZiVPk83
v8WeiBPf7u86SIuJePtUUvTfr3oSnGJ9HfYOzBtJGPPu1Q7TYhJsHKJCpYPz
NibhddeI+w20kIwLNmvEpUPcJ6PWx9M9lxaTMe1keHaLNibj+Yi1s/8w9wpk
lQfWHaOhgKpR2TxJiwr431mTEfwb9wpszrToLaYFJapc7IRxGkosGV633HeE
eyVMzxy8CmijErtNRyI7aEGFBqdtn9jc5l6FtVYWs2paVOFQyvWaKtqowqdD
LYa7tKCGpM3ZYvUo92rEvVc9socW1bA19/Y20EY1erIkSyZoQYP9LY4fOY9x
r8HQYFSllhY1iKiVpZbRRg0Gj7pNdtOCFq+dPOiz4A73WkytypcF0aIWXz/q
CdpHG7XItW+3qqEFHXL2xlzrf7XXoen0o4/Nx7nX4TO7exsCaKMOrfJF99+l
hR3wl03Vf/nS/wLENdp6
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw9yw1M1GUAx/F/ZyZjIYNxCcUASUMNgUg7wIKfHO/Hy71wL11CBJkLh7EY
KVj270p0Q5sSWIxSMhOwgwFDMGX2N+gQsXhT3iK5wMSIqCiIMilr/nq2Z88+
+z6/lZkvabfKBEF49s7995XdDv4z5wcPvPryzkfPtI9FCP8dT9ifSXdZ+zPt
g582rj+QusJ+176wLna8fTyQXoU+/0tpbkr6EUxZ7dlyHb0Gg/Ptk9sy6HXI
d7zY1bCd9kdGUYopJ58OgF/f5X3jr9FBaHSx/xi9l34MzeZb17uL6WC4O2RW
HTtMP45Oa3Zl3xF6AwoLC7aIFfRGeCny17Ueo5+APLmluuwjWoHP1+/QeFTR
IciTFftoT9GhGDD59cXV0mHo/s3DZ2k9vQm9118sO9hIPwnftobGySb6KTQs
uKvcW+hwXCmvtTz8KR2B9JKrf91/jgZsJ9TXBlvvWgT26bfPFp1n34yHauqs
nhL7Zhge2BJScYE9Eu8ML+y+t409EtYBzwhzO7sSTe2Hlx79gl2JG06/BvXa
2KPgOuJwz1wHexSSX0gvc+xkj8bKvNJfXC+xRyN35j2Zcxd7DHLkUUf/psUY
2Ly27v/uMnss0rZl5V34kj0W9bl1stKv2ONQ+sliV1o3exx8b46YvHvY41EY
LPkN02I8Cnria4t72RMQGuCmV/SxJyDCu9IySgsqhD7oWLK7n12FestnQ25X
2BPRZXM+WU2LiVAdalMqrrInIWPq9XmJFpMQPpe0GD3AnozF2ZtHbLSYjJyh
NQuRg+wpCMpSGs7RYgpWZ6weDxxiV8O1vKqzkoYa71r6FcuH+V+NbrNcv4uW
1BCcc2PHaEEDa29NsHKEew3m6l4JOUGLGtzIen+X7GvuNbCluLuk04IWs6fD
vFpoaDHs3XnWaZR7LZrVciGTlrQIml5xXxMt6AC/ookl33Cvg2vJZK2GFnWY
/7664ANa0mE6PsA8SQupiH5j4rnAa9ynYvaQ6ng+Laai+fxy/7O0lIq8/mXO
t2lBj+lEtTl8jHs91naoPPfQoh7lexszW2lJjyBdRdgftGBA5sm36jfYuTcg
fFNazw5aNGDZkgMfV9GSAVM1v4eN0YIRZyxOFfJvuTfC7nCxO4EWjVjlcnp8
Dy0ZUZp9a7SBFkzYmZTRMfH/3oQZY+Ipt3HuTXg+qedgFC2ZUP5mTUEeLTyN
GeeY/A/v+B9UW+qf
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw90H1M1HUAx/HfTDcWPSxREE1SwVueDxFCICB8BA48ebw77qBUQuSMIB4G
8TRCfrQpMTGUQlBxs3PkMrqdmArk4ocgwREWiMozSAELSOcGFjQxan74bd/9
9tr7+/nnuz4mWa1fIgjC+wvnv794+vxcbMMqfJKaubmmachb+P97HWVJf1dN
Lx1+7nXIV35m8bE9vQElV3X5Z9xpB4xvvJc2G0TLoJq6EO6wj34THg0KveWH
tByTfnmxT9LoLfhC7r1JnUtvw8wqa5vsI7QjEpa5flRRRL8N/bMK83gJ7YTL
n/cE5JXT22Ff6WLOO0c7I+G64rhgoF1gbYMxq6/pdxDt6dna8g3tigOvHW6R
f0e74eAHXnF+JnoH+j1js+yu0O6QKuqHG67SHtgflWbrVEN7wuKxbiC9jt6J
x3H1lSdv0F6QO8wkFf5Ie6NrvvrbaIkG6oz5WatvPrcIxBQU59Q2su9Cce2f
trjFvguDo356UzO7Dw6+NefxUgu7D9SupQptK7svHqYWzBeZ2X3RlqGs+76N
3Q/xnSlV7T+z+8GgiZvobmdXwHJwX/L92+wK5FodWGv+hd0fIQ8eNV7+ld0f
lcYhu+IO9gDIc//pielkDwCS00u23mHfjYkZY/cjWtyNSoXB8VIXuxLmE2dX
7L/LrkR7wZFpi3vse9B81NbNSIt7sOboNu/g++yBqIxOihmjxUBkR9tPZ3ez
ByGpqB8WPexBaItVFp+khWD8ITOtt+5lD8YFxwqXU7QQgkOO5UuX97GHwM0U
11RIC6FoVEZdfLrYQ3E+8Vh/Yj97GPZeszjRSyMMm0cCJ30HeD8MNhVeKy/R
UhgKO3OcXh7kXgVDaqo+kYYKVfpTt820qMLOa4eLNg5xr0LTKy/eyKUFNbK6
c7Lu0FAjofpMn2yYezXWpDQ9zaQlNay3vPqkmRY0aJiN6LV6wL0GEyv31kfR
ogafjko1F2lJg5olzj0PaSEcV/pSnJxHuA+HOKi5m0mL4cjePtZRS0vhqJYS
XOdoQYut65JW7PiNey2Wdf2UkUGLWlj6GBOqaUmLm+U/PJuiBR1ybP/ykv3O
vQ7B3QPOUbSow7Bd/NSXtKTDfNnqFDMtRGAkfrZ1fnEfsfCeX73gNMp9BNLr
/WWxtBSBjmPX3UtpIRJn1x5S3qIRieVD8e9NL+4joT5dmL5hjPtImCZdDKG0
8C5K3ygbz1nwv3QE8aU=
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334],
       Thickness[0.001], 
      LineBox[{{1.847905887116654, 0.4963818001249718}, {2., 
       0.5024984506365306}, {2.176150722574288, 0.4963818001249718}}], 
      LineBox[CompressedData["
1:eJw9yw1M1HUcx/G/aKI94FAYqYGaQDwYhUA8w4fnE3k4uAeOWUY4giGGBjfa
IvxvBDQpMMNCnFkIU0pEDqZAPgAS7g6J4LzkDgJOUyQtUye0pJY1Pvfbvvvt
tfc+GzLzU7OsBEHIeHL//Q8vv3XFvd4Oxe8WeXb0TYYL/7/n0XmpqzJ31dSC
X4DTzbqalgB6PcILc/5QSukXoQmR/vVOJu2MQ4oDmqf30K6oNTl7TRbTbpCP
trlLKmgPPNvjaH+vmt4EU6BrkeoL2gvPiNb64SP0qyg58OirvcdobwSJgQ0l
J+jNSAjKXX/vJO0DISpRN32a9oXHJ3Yl77XTftgZef9Q21n6Ndg+8J2q76L9
0ezyjZv8PB0AXU3CQe1FOhCb57atsemlg7BpIrnSpY8OxjGtZrt9Px0Cu9Z8
rfkyHYrS45/vqdLSYXicaVXtNECH43xP+XTNFRpQNs33PxxcsAhEVRwpCB1i
j8DQiWWnCn5kj0B1c5Ckdpg9Eo0OuxpPjrBHIvSczkajZ4+CbCTjQtNV9ih0
BfzTWWNgj4bhXN3iwp/Yo+HWY86RXGOPwZ+xd06vHGWPweyOrI/1tBALU4v/
15VG9lis3uBdGmxij0PB4obeG7QYh0XlY4YPx9gluDqr81s3zi7BPs2ApI0W
tqDF8e38iJ/Zt6DXbLTS0UI8wgK/VCROsMejJDhLM0ALW5G91JQRM8m+Ffdd
B+u7aCEBGkNeu+cUewLe3//7YC0tJKLYZ8jZysyeiJxtvTPZtJCEltbV8TpL
T4LReHu3+3X2ZFzqnS8ro8VkqMPPnJqwdCk6ZB42fjcWDCk+ey74+49oUYrc
aPMDI90tRZLRs93tF+5TkGX/gbOaRgqqd9W9cZEWU+Di3V9kfZP7FHgeXb4v
kRZSsTbscdOnNFLhd9Tprp4WU+HVPrzD7hb3qei0zdsoowUZ3lyaELKfhgz5
kXcuDNCiDOrxma6nprmX4W6hY3gYLcixrOBwupqGHGdntQ7f0qIcQ7455ZOW
vRxtrxxsXXmbewXKZqYaomkosMopeaeaFhU4851qRSPdrUBro/VhvWWvhH/e
dYdFM9wrMfbbiuqXaVGJ14/HLU+nu5UwjkxVldJCGjbaGl5qtuzTMPeof8xg
2adhb8USzd+WfRoy56panX/lXoV142vN8TRU2L5kTdxuWlRBe6t9pobuViG7
ZfSHDss+Hdf6fObHnvhfSCL5aQ==
       "]]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334],
       Thickness[0.001], LineBox[CompressedData["
1:eJw91H9QkwUAxvGNiVtJioJztllgil3RDjXRMtnjhhsMlG3sl7ijs6AAJe0O
stsftRTv6hgJIhcXmpkpp3+0qyyQ83JhJjcFucGEkygDQsUgps7l7/Lqfd67
9977vN/3ef973+TXtliKY0QiUdG/56Prf8ekZuDA8QJl2SXN/zcQbV35tfGW
YBnGdPIqu0dwPC6sD/YvOiE4Efs+6TvQdUGwAqqO+5fUYcEqPDkgTx6+LTgJ
4jRpQizfPx9157aNB+gFULl33OmICE5Be/uoWUE/C5exzWK8Kfg56C9fzf7j
huBUTFyd/lMfrcZDebgySqfh3tbDHjH3ixHZGFiUTC9B7uy9jUvppVDbx6JZ
9IsIGpr2mehl+ObVr5oK6XToU1XeYno5usY/T3mLXoGF5c6NFfRLSMjwN7vp
l+H/wG320CvRdn7Yt5N+Bd9v+CH4Eb0Kv358zVpLZ+DswehEA63BuSkxyiYa
2BaS9+0X7AGkI5XaQ+yrkTCYUnyUfTUqzz6t87FrccZoG/yWXQt1avrzrew6
eEfemHeCXYfxjtbrJ9kzsad0wnuKPRMp6dV3f2Zfg2s9Ek2AfQ321HiKOtn1
MDltr3ez63Fw94/aHnYDwq7Gv0PsBmxosTT0s2chvb565gB7FkRS5c5B9mxs
mfFL92/s2agb9cUPsRtRO+TKGGE3wiO1l46y52Dx3KrNV9hzsOtic9kYey40
hlU5f7Ln4uRp11MT7GvRJ5L9/hf7WriWO+vD7OvQejxvxQ32ddiub+i6yZ6H
QMn7zlvseRD3ftgbZTfhYjCSeVswTAjtPnXkDp83wdm/KfaeYL8JQ3FXrPe5
N6N9eNenD7g3o0pcEHrIvRnB7zLixML36jcjSfvmshh+vxYck8gcEsGw4Lry
7a1TBHssGCyq2R7LvQV7kx94p3KfD/cXh2ql3Ofj6MJ3a2Tc56P8y8kdj3Gf
j8n31BWPc2/FM/KSwmncWzGrRa6L496KI+cV85/g3orPXpi8S4tsaKsr6J7O
vQ2Kkc79M7i3QW54pyyeext6isrTZnJvR33WeJiGHYpNib5Z3NshiUwtSeDe
DmXckCqRewcaLp/ppOHAHN+oezb3DkQKrQvk3Dsgal8SoEVOWI41bp7DvROl
ssPT+H/1OFHtrWim/U70Js3DXO7XQ3K6JfTI/wAsahJi
       "]]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], Thickness[0.001],
       LineBox[CompressedData["
1:eJw9yw1M1GUAx/GDOxA7eQk8BEPepCAvuBcueRP4iXAn7/d+VwQIiGtgHiML
Mcb+J9EcRKw6auKCMFqrVnNrrdwwz3HB1Etorglu2jG2sE6KTHMpRtb89WzP
nn32fX5JjQ5jc6BIJKp/cP99b54tre8PjsXm7hLHkn+hUPTficOVwZaaH+fo
REi9fypnvXQyDtb3LXdO0CnwF42dmhqnn8DdPdO2fS46DV8fvdz7QS+9DcK7
qoWATvophKsPurQH6AyclpW/JmmmlVD6eny/PEerkFrZNJhkpdVwDFk9qXo6
E++0x+n/KKM1mJF9Oj2jpZ9G+/CH4qEiejuK1blNHxfQWVjURQ8k5tHZqL0x
opjLonMgKxjNua6hcxE5L9mSrKbz8MYx9xdDCnoHrp9JeDYrnc7HxNv+zWI5
XYCa1n2nfk+jCzHrSA+SpNLAty+c9mc+/tACcEAsXT2ylX0n9J+sMy4lse/E
1Hnb3cZE9iKkF4Q13opnL0J35P2R4S3su5Cz0tdmimPfhcIvU0riHmMvxr2O
kYbbsezFWP38jvlaDHsJ/DtinZc2sZdgLT7x3g/R7FrseXXZtShj12Igt822
upFdh+Au23sJtKDDpd7+0Ioo9t1oOVLV6oxk3w3n3IT/m0fZS5EZqWiQ0EIp
jj/pWdBHsJch4vsOjIezlyHo50Pyv8PYy9Ex2qipo4VyGCNmZJ5Q9gpcKMZe
BS1UoK029sboBvZKqJe79spooRLihJChQSl7FXoaDLlhtFCFy1lVcW8+wl6N
vPZrITG0UI227XLvifXsepyTluaqaOjhW7mgnAzhfz1ezBg9ZKfderRs7Lq1
so57A9L+ytn/Og0DatOW57fRggFXN80GeYO5N+Bws+emgxYZkRF1+/loGka4
guJ7zgRxb4T9s5XJFtptRPh4sy6GFpmgGpPfmZZwb8L+7+omOmnBhJ8Ob+hJ
p90mvPzrWd2imHszzNFNV4ZpmLGWrMk204IZyqX71eG02wyXuDvCG8i9BVOz
+a19NCxwlWpMZbRgQc1v6q+ktNuCQMNH/RcDuLeiYjrA8xYNK9QnzpvstGBF
ylyoMoF2W+F76f3KJRH3NmTnz4+dpGFDK8xbX6EFG+Ttk+e0tNsGUX3/0aj/
93ZkOwfsC2u+h3s7pJnHVCdpwY6LFoVUoN12rK9Lv6qnRc/g+JxzPPmB/wGB
BqfR
       "]]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.004583333333333334], 
      Thickness[0.001], LineBox[CompressedData["
1:eJw1yw1QzGkAx/FFnOK206FS9ILVjj22sG7D7S/trtLLtv99112Nt2mUK3I0
XNGtMhhDL4NzmUWMzESac+YYplukMjWyGXZljJdCzmAqDYb1cjf9nplnnvnM
9/lFLMsTVg4ViUSmL/e/V9l+4qbGLMeEzZq8p88fqkT/n2jUO/yrwh7QMVh/
8np5jYuehcDHWZI9V+jZuLv6SYHwNz0HD9/0KkNP0gqYprZun1JNz8UKV36h
+gD9Pd7fcpd8VU4roXf5rzy3g45F1Tp88NrpedD9+ufHhkJ6PjITtjZFbqAX
4LwiQ9G5hv4B+UdaCu/n0CrU+IxrWpdFAzlLbPMlywddDDT1uH1HZ7LHwbct
RKpKZ49Dx7NWdaOFfSEsjszeVUb2hfBkO98u0bPHI0jXsWVpKns8vLdSDYeS
2NUYH7Y73CeRXY1r1VsPlmrZNYi8kBk4Vs2uQVFi3pm2OHYtutzXIo6o2LU4
M3Nv364F7IsQoBxmK5nHvggD+zNGVCrZE9CzcZtwdi57Ajyn22PfzmFPhM3v
sgyz2RMhnlFuc8SwL8ad4VGykdHsi6GOsf9rn8mehPQDzZf9ZrAnIbmiwVst
Y0+G/PiGY5rp7MmYltXVNiBlT4Gk5OPZ+ij2FNT7hfxUMI09FSjL9Wol7Kno
y97uiJjKrkPQnddDhk9h12G/8vzL3kj2NER3y28/iRg00uDS+p7qCuf/NDT6
F9X2hA3amYaWG8lNrydxr0fdZnnGSBp6qHL2fZo8kXs9Yl2CSh3KvR7n0t+L
V4dwL+DFVYnj9wncC6joTDnaFsy9gL9CGqwi2ikgt+pxd1IQ9wbEDysV7wzk
3gCfTR53x3juDTBOr0kJp50GNNf26/PHcW9E3dqAoy1juTei4JU1ajJdbIS0
TFTx27fcG2F331N0B3BvQu3V/gcCDRMGcqPbL47h3oRfaio8UtppgiND1/nH
N9ybcemEfZuYhhlFlVfelfpzb8Yjoav/k5h7MwZ+zFleRIss6ItbK/N+zb0F
9zzZMcV0sQWN94O+G0E7LagLfZG3ezT3VjTqOw8H07BCfmxZ6/FR3FvRJ/0n
UkE7rQh2yJ43+3FvQ/PPl3amf/FnDjWWVg==
       "]]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.004583333333333334], 
      Thickness[0.001], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/X29Z1wPY7CDVJ1r/vPXD+0ZQMAh2EGlvtrv6nMo
vyHY4a3LQptrj6H8A8EOXBvjLS/dh/IZQhzOJQbvlbwD0x/isF4jepvtDZj+
EIdYZo+GvVdg+kMcVjt1bxK4CNMf6vAgz2jygbMw/aEOzJ76KzxPwfSHOvhw
zGNUOQ7TH+pQbcXg9eQwTH+YQ1C4+d0nB2D6wxzkTbZz3dwL0x/m8L6Mt+LP
Lpj+MIfp81U05HfA9Ic73LzguiZpK0x/uMMx92nm6zbB9Ic7uHo/aeTfANMf
7uAbK3yybi1Mf4RD2MWgB79XwfRHOBwWK23pWgHTH+Ewfc6rbYrLYPojHB7Y
mEicWQzTH+kw6UzX3+qFD+0BhZ6Fhg==
       "]]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], Thickness[
      0.001]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.004583333333333334], 
      Thickness[0.001]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.004583333333333334], 
      Thickness[0.001]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], Thickness[
      0.001]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.004583333333333334], 
      Thickness[0.001]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.004583333333333334], 
      Thickness[
      0.001]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, \
{
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334],
       Thickness[0.001]}, 
     {RGBColor[1, 0.75, 0], PointSize[0.004583333333333334], Thickness[
      0.001]}, 
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.004583333333333334], 
      Thickness[0.001]}, 
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.004583333333333334], 
      Thickness[
      0.001]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"order\"", TraditionalForm], 
    FormBox["\"Im \[Sigma]\"", TraditionalForm]},
  AxesOrigin->{0., 0.4963818001249718},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 100.}, {0.4963818001249718, 0.5600468800802816}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.986551510822397*^9, 3.9865515254830713`*^9}, 
   3.9866214997193413`*^9, {3.986621569087903*^9, 3.9866216219704304`*^9}},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"a4b24f70-65bd-41c0-acfb-a0ce91d023f2"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1539, 837},
WindowMargins->{{50, Automatic}, {Automatic, 3}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"90a2a7f3-7ed0-4307-8b0e-805fbefda8fd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 689, 14, 35, "Input",ExpressionUUID->"d09ff04e-2d2d-410c-a59d-a5662f05775b"],
Cell[1246, 36, 196, 3, 43, "Text",ExpressionUUID->"8a31a7fe-b87a-4350-af0d-cd308e656393"],
Cell[1445, 41, 979, 28, 97, "Input",ExpressionUUID->"6c94807c-3bed-49d7-be92-2d7e760dcff6"],
Cell[2427, 71, 296, 6, 63, "Text",ExpressionUUID->"ce8ed4b4-0f7b-4c7a-896d-574dc0186c69"],
Cell[2726, 79, 1170, 25, 111, "Input",ExpressionUUID->"405e841c-8736-4bc4-bcd6-8552bf0e78bc"],
Cell[3899, 106, 294, 7, 43, "Text",ExpressionUUID->"6378dde8-1279-430f-a60d-b4b7920901ba"],
Cell[CellGroupData[{
Cell[4218, 117, 362, 6, 35, "Input",ExpressionUUID->"ed2b0049-c84f-410f-89e4-bb2673fbb6da"],
Cell[4583, 125, 820, 13, 113, "Output",ExpressionUUID->"609a1709-83c3-4791-ab92-f040650751af"]
}, Open  ]],
Cell[5418, 141, 330, 5, 43, "Text",ExpressionUUID->"3096aecf-240c-40eb-a8c0-5103cd359d70"],
Cell[CellGroupData[{
Cell[5773, 150, 765, 21, 60, "Input",ExpressionUUID->"aa0101dc-9ac4-4820-970b-d4d814b3e87d"],
Cell[6541, 173, 7183, 176, 894, "Output",ExpressionUUID->"ce16a055-6197-4cec-8a17-7655c77df860"]
}, Open  ]],
Cell[13739, 352, 403, 6, 43, "Text",ExpressionUUID->"cc42324b-3161-421b-bca7-215b42f684f0"],
Cell[CellGroupData[{
Cell[14167, 362, 850, 22, 60, "Input",ExpressionUUID->"45e2cb95-08de-446e-b7ea-d5b52c241228"],
Cell[CellGroupData[{
Cell[15042, 388, 2223, 54, 282, "Print",ExpressionUUID->"cccb0f4b-5d69-4697-a57b-83010a1c57ab"],
Cell[17268, 444, 2258, 54, 269, "Print",ExpressionUUID->"e8b4123c-f6ce-41fb-8e19-eb79d4b6e2e8"]
}, Open  ]]
}, Open  ]],
Cell[19553, 502, 675, 11, 43, "Text",ExpressionUUID->"dae108fe-154b-483c-bf79-f1af52399398"],
Cell[CellGroupData[{
Cell[20253, 517, 924, 24, 60, "Input",ExpressionUUID->"72432a8e-d1e9-4a01-a40b-3676b77cc6ce"],
Cell[CellGroupData[{
Cell[21202, 545, 2418, 57, 282, "Print",ExpressionUUID->"4a4d106e-e8c7-43ac-8c11-bb9859928130"],
Cell[23623, 604, 2432, 57, 265, "Print",ExpressionUUID->"31891c87-2b60-424a-b03f-82b51ce7087b"]
}, Open  ]]
}, Open  ]],
Cell[26082, 665, 397, 8, 63, "Text",ExpressionUUID->"63dea8c2-f99a-46dc-843f-73c865ec791c"],
Cell[CellGroupData[{
Cell[26504, 677, 419, 9, 52, "Input",ExpressionUUID->"876e7d80-bbe2-48e0-89f4-733030d4d371"],
Cell[26926, 688, 1050, 21, 57, "Output",ExpressionUUID->"5ef26bf9-d403-449a-8992-0c63c49b6aa5"]
}, Open  ]],
Cell[27991, 712, 391, 6, 43, "Text",ExpressionUUID->"c155202d-d2ad-48b4-94ec-9947667ba4ff"],
Cell[CellGroupData[{
Cell[28407, 722, 2062, 44, 132, "Input",ExpressionUUID->"8ab455b6-6125-4cfc-b514-a2e09ff9cc0f"],
Cell[CellGroupData[{
Cell[30494, 770, 220, 4, 28, "Print",ExpressionUUID->"86acb24c-33a0-41fc-8032-368c5746d66f"],
Cell[30717, 776, 220, 4, 28, "Print",ExpressionUUID->"e0cf1b9b-7d89-4837-b9b4-079839cf9fdc"],
Cell[30940, 782, 220, 4, 28, "Print",ExpressionUUID->"88f09c2e-2977-43f9-9bb4-54a8969da31a"],
Cell[31163, 788, 220, 4, 28, "Print",ExpressionUUID->"86ecfd63-e59c-4ebb-bcca-bd6448966707"],
Cell[31386, 794, 218, 4, 28, "Print",ExpressionUUID->"a4ff7b82-e908-4c36-8cae-f4e340b84b32"],
Cell[31607, 800, 220, 4, 28, "Print",ExpressionUUID->"fc2e303e-7b80-414b-bcc9-d582c8d6c326"],
Cell[31830, 806, 220, 4, 28, "Print",ExpressionUUID->"ca59f508-699d-455d-addc-a3eb48bcf617"],
Cell[32053, 812, 218, 4, 28, "Print",ExpressionUUID->"4de0e659-c080-440e-b641-896017274055"],
Cell[32274, 818, 218, 4, 28, "Print",ExpressionUUID->"f31972cb-37a9-43b4-95ec-b56220ce0949"],
Cell[32495, 824, 220, 4, 28, "Print",ExpressionUUID->"bd0f7906-2a1a-443b-8d0c-0c4da1111900"]
}, Open  ]]
}, Open  ]],
Cell[32742, 832, 274, 6, 43, "Text",ExpressionUUID->"1ae1d6cc-b9b1-4b6e-91b8-f9582e3bbd06"],
Cell[33019, 840, 411, 8, 35, "Input",ExpressionUUID->"f3bb9d66-2792-4a82-8ed9-8808343ac49b"],
Cell[33433, 850, 231, 4, 43, "Text",ExpressionUUID->"63f432c9-6dd8-4001-9257-746617b613f0"],
Cell[CellGroupData[{
Cell[33689, 858, 688, 17, 35, "Input",ExpressionUUID->"66dd772f-5a10-40b3-a294-90558469856f"],
Cell[34380, 877, 2371, 59, 264, "Output",ExpressionUUID->"d274df5a-adec-4bfc-834c-b5eb7637a061"]
}, Open  ]],
Cell[36766, 939, 393, 6, 63, "Text",ExpressionUUID->"32900b2a-0e71-429d-8b66-2d4b221f9052"],
Cell[37162, 947, 502, 10, 35, "Input",ExpressionUUID->"d322405d-86f9-4029-bb6c-294b573df680"],
Cell[37667, 959, 231, 4, 43, "Text",ExpressionUUID->"7801ce7b-f2d4-4f38-b9a6-102051d7bead"],
Cell[CellGroupData[{
Cell[37923, 967, 992, 27, 60, "Input",ExpressionUUID->"445bd32f-87e3-40c3-af49-5b8516f33cbc"],
Cell[CellGroupData[{
Cell[38940, 998, 1952, 48, 291, "Print",ExpressionUUID->"b3374f6a-9acc-4382-af62-90318beeecd0"],
Cell[40895, 1048, 1966, 48, 283, "Print",ExpressionUUID->"2627b6a9-913a-4912-8cc4-8cfdecc452c3"]
}, Open  ]]
}, Open  ]],
Cell[42888, 1100, 173, 3, 43, "Text",ExpressionUUID->"5c05cb8f-5a42-4c50-a2f5-5aac7d79345d"],
Cell[CellGroupData[{
Cell[43086, 1107, 1374, 34, 84, "Input",ExpressionUUID->"316b92a3-744d-4133-80c2-948c8194e81f"],
Cell[CellGroupData[{
Cell[44485, 1145, 18220, 336, 282, "Print",ExpressionUUID->"ee7831af-2f4c-4d15-a6ae-239ad8328391"],
Cell[62708, 1483, 18222, 336, 282, "Print",ExpressionUUID->"a4b24f70-65bd-41c0-acfb-a0ce91d023f2"]
}, Open  ]]
}, Open  ]]
}
]
*)


